Maximal Magic for Two-qubit States

Magic is a quantum resource essential for universal quantum computation and represents the deviation of quantum states from those that can be simulated efficiently using classical algorithms. Using the Stabilizer R\'enyi Entropy (SRE), we investigate two-qubit states with maximal magic, which are most distinct from classical simulability, and provide strong numerical evidence that the maximal second order SRE is $\ln (16/7)\approx 0.827$, establishing a tighter bound than the prior $\ln (5/2)\approx 0.916$. We identify 480 states saturating the new bound, which turn out to be the fiducial states for the mutually unbiased bases (MUBs) generated by the orbits of the Weyl-Heisenberg (WH) group, and conjecture that WH-MUBs are the maximal magic states for $n$-qubit, when $n\neq 1$ and 3. We also reveal a striking interplay between magic and entanglement: the entanglement of maximal magic states is restricted to two possible values, $1/2$ and $1/\sqrt{2}$, as quantified by the concurrence; none is maximally entangled.

==> anc/m24d.dat.m <==

(* This file contains \Xi_2 of a single 4-dimensional qudit *)

(* Notations: *)
(* th[i] == \theta_i *)
(* ph[i] == \phi_i *)

(18704 + 288*Cos[2*ph[2]] + 216*Cos[4*ph[2]] + 216*Cos[4*ph[1] - 4*ph[3]] + 
  288*Cos[2*ph[1] - 2*ph[3]] + 144*Cos[2*ph[1] - 2*ph[2] - 2*ph[3]] + 
  144*Cos[2*ph[1] + 2*ph[2] - 2*ph[3]] + 48*Cos[2*ph[2] - 8*th[1]] + 
  36*Cos[4*ph[2] - 8*th[1]] + 36*Cos[4*ph[1] - 4*ph[3] - 8*th[1]] + 
  48*Cos[2*ph[1] - 2*ph[3] - 8*th[1]] + 
  24*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 8*th[1]] + 
  24*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 8*th[1]] - 
  192*Cos[2*ph[2] - 4*th[1]] - 144*Cos[4*ph[2] - 4*th[1]] - 
  144*Cos[4*ph[1] - 4*ph[3] - 4*th[1]] - 
  192*Cos[2*ph[1] - 2*ph[3] - 4*th[1]] - 
  96*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[1]] - 
  96*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[1]] + 2368*Cos[4*th[1]] + 
  1456*Cos[8*th[1]] - 192*Cos[2*ph[2] + 4*th[1]] - 
  144*Cos[4*ph[2] + 4*th[1]] - 144*Cos[4*ph[1] - 4*ph[3] + 4*th[1]] - 
  192*Cos[2*ph[1] - 2*ph[3] + 4*th[1]] - 
  96*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[1]] - 
  96*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[1]] + 48*Cos[2*ph[2] + 8*th[1]] + 
  36*Cos[4*ph[2] + 8*th[1]] + 36*Cos[4*ph[1] - 4*ph[3] + 8*th[1]] + 
  48*Cos[2*ph[1] - 2*ph[3] + 8*th[1]] + 
  24*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 8*th[1]] + 
  24*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 8*th[1]] - 
  448*Cos[2*th[1] - 8*th[2]] + 224*Cos[4*th[1] - 8*th[2]] - 
  64*Cos[6*th[1] - 8*th[2]] + 8*Cos[8*th[1] - 8*th[2]] - 
  144*Cos[2*ph[2] - 4*th[2]] + 36*Cos[4*ph[2] - 4*th[2]] + 
  36*Cos[4*ph[1] - 4*ph[3] - 4*th[2]] - 
  144*Cos[2*ph[1] - 2*ph[3] - 4*th[2]] - 
  72*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[2]] - 
  72*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[2]] - 
  24*Cos[2*ph[2] - 8*th[1] - 4*th[2]] + 6*Cos[4*ph[2] - 8*th[1] - 4*th[2]] + 
  6*Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 4*th[2]] - 
  24*Cos[2*ph[1] - 2*ph[3] - 8*th[1] - 4*th[2]] - 
  12*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 8*th[1] - 4*th[2]] - 
  12*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 8*th[1] - 4*th[2]] + 
  96*Cos[2*ph[2] - 4*th[1] - 4*th[2]] - 24*Cos[4*ph[2] - 4*th[1] - 4*th[2]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 4*th[2]] + 
  96*Cos[2*ph[1] - 2*ph[3] - 4*th[1] - 4*th[2]] + 
  48*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[1] - 4*th[2]] + 
  48*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[1] - 4*th[2]] - 
  1408*Cos[2*th[1] - 4*th[2]] + 800*Cos[4*th[1] - 4*th[2]] + 
  96*Cos[2*ph[2] + 4*th[1] - 4*th[2]] - 24*Cos[4*ph[2] + 4*th[1] - 4*th[2]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 4*th[2]] + 
  96*Cos[2*ph[1] - 2*ph[3] + 4*th[1] - 4*th[2]] + 
  48*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[1] - 4*th[2]] + 
  48*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[1] - 4*th[2]] - 
  640*Cos[6*th[1] - 4*th[2]] + 248*Cos[8*th[1] - 4*th[2]] - 
  24*Cos[2*ph[2] + 8*th[1] - 4*th[2]] + 6*Cos[4*ph[2] + 8*th[1] - 4*th[2]] + 
  6*Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 4*th[2]] - 
  24*Cos[2*ph[1] - 2*ph[3] + 8*th[1] - 4*th[2]] - 
  12*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 8*th[1] - 4*th[2]] - 
  12*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 8*th[1] - 4*th[2]] + 
  144*Cos[4*ph[2] - 2*th[2]] - 144*Cos[4*ph[1] - 4*ph[3] - 2*th[2]] + 
  24*Cos[4*ph[2] - 8*th[1] - 2*th[2]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 2*th[2]] - 
  96*Cos[4*ph[2] - 4*th[1] - 2*th[2]] + 
  96*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 2*th[2]] - 
  96*Cos[4*ph[2] + 4*th[1] - 2*th[2]] + 
  96*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 2*th[2]] + 
  24*Cos[4*ph[2] + 8*th[1] - 2*th[2]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 2*th[2]] + 2000*Cos[4*th[2]] + 
  560*Cos[8*th[2]] + 144*Cos[4*ph[2] + 2*th[2]] - 
  144*Cos[4*ph[1] - 4*ph[3] + 2*th[2]] + 
  24*Cos[4*ph[2] - 8*th[1] + 2*th[2]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 2*th[2]] - 
  96*Cos[4*ph[2] - 4*th[1] + 2*th[2]] + 
  96*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 2*th[2]] - 
  96*Cos[4*ph[2] + 4*th[1] + 2*th[2]] + 
  96*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 2*th[2]] + 
  24*Cos[4*ph[2] + 8*th[1] + 2*th[2]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 2*th[2]] - 
  144*Cos[2*ph[2] + 4*th[2]] + 36*Cos[4*ph[2] + 4*th[2]] + 
  36*Cos[4*ph[1] - 4*ph[3] + 4*th[2]] - 
  144*Cos[2*ph[1] - 2*ph[3] + 4*th[2]] - 
  72*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[2]] - 
  72*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[2]] - 
  24*Cos[2*ph[2] - 8*th[1] + 4*th[2]] + 6*Cos[4*ph[2] - 8*th[1] + 4*th[2]] + 
  6*Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 4*th[2]] - 
  24*Cos[2*ph[1] - 2*ph[3] - 8*th[1] + 4*th[2]] - 
  12*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 8*th[1] + 4*th[2]] - 
  12*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 8*th[1] + 4*th[2]] + 
  96*Cos[2*ph[2] - 4*th[1] + 4*th[2]] - 24*Cos[4*ph[2] - 4*th[1] + 4*th[2]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 4*th[2]] + 
  96*Cos[2*ph[1] - 2*ph[3] - 4*th[1] + 4*th[2]] + 
  48*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[1] + 4*th[2]] + 
  48*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[1] + 4*th[2]] - 
  1408*Cos[2*th[1] + 4*th[2]] + 800*Cos[4*th[1] + 4*th[2]] + 
  96*Cos[2*ph[2] + 4*th[1] + 4*th[2]] - 24*Cos[4*ph[2] + 4*th[1] + 4*th[2]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 4*th[2]] + 
  96*Cos[2*ph[1] - 2*ph[3] + 4*th[1] + 4*th[2]] + 
  48*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[1] + 4*th[2]] + 
  48*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[1] + 4*th[2]] - 
  640*Cos[6*th[1] + 4*th[2]] + 248*Cos[8*th[1] + 4*th[2]] - 
  24*Cos[2*ph[2] + 8*th[1] + 4*th[2]] + 6*Cos[4*ph[2] + 8*th[1] + 4*th[2]] + 
  6*Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 4*th[2]] - 
  24*Cos[2*ph[1] - 2*ph[3] + 8*th[1] + 4*th[2]] - 
  12*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 8*th[1] + 4*th[2]] - 
  12*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 8*th[1] + 4*th[2]] - 
  448*Cos[2*th[1] + 8*th[2]] + 224*Cos[4*th[1] + 8*th[2]] - 
  64*Cos[6*th[1] + 8*th[2]] + 8*Cos[8*th[1] + 8*th[2]] + 
  448*Cos[2*th[1] - 8*th[3]] + 224*Cos[4*th[1] - 8*th[3]] + 
  64*Cos[6*th[1] - 8*th[3]] + 8*Cos[8*th[1] - 8*th[3]] + 
  40*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[2] - 6*th[3]] - 
  4*Cos[ph[1] - ph[2] + 3*ph[3] - 8*th[1] - 2*th[2] - 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 6*th[1] - 2*th[2] - 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 4*th[1] - 2*th[2] - 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[1] - 2*th[2] - 6*th[3]] + 
  96*Cos[2*th[1] - 2*th[2] - 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[1] - 2*th[2] - 6*th[3]] - 
  96*Cos[4*th[1] - 2*th[2] - 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 4*th[1] - 2*th[2] - 6*th[3]] - 
  96*Cos[6*th[1] - 2*th[2] - 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 6*th[1] - 2*th[2] - 6*th[3]] - 
  24*Cos[8*th[1] - 2*th[2] - 6*th[3]] - 
  4*Cos[ph[1] - ph[2] + 3*ph[3] + 8*th[1] - 2*th[2] - 6*th[3]] + 
  240*Cos[2*th[2] - 6*th[3]] - 
  40*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[2] - 6*th[3]] + 
  4*Cos[ph[1] - ph[2] + 3*ph[3] - 8*th[1] + 2*th[2] - 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 6*th[1] + 2*th[2] - 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 4*th[1] + 2*th[2] - 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[1] + 2*th[2] - 6*th[3]] + 
  96*Cos[2*th[1] + 2*th[2] - 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[1] + 2*th[2] - 6*th[3]] - 
  96*Cos[4*th[1] + 2*th[2] - 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 4*th[1] + 2*th[2] - 6*th[3]] - 
  96*Cos[6*th[1] + 2*th[2] - 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 6*th[1] + 2*th[2] - 6*th[3]] - 
  24*Cos[8*th[1] + 2*th[2] - 6*th[3]] + 
  4*Cos[ph[1] - ph[2] + 3*ph[3] + 8*th[1] + 2*th[2] - 6*th[3]] - 
  144*Cos[2*ph[2] - 4*th[3]] + 36*Cos[4*ph[2] - 4*th[3]] + 
  36*Cos[4*ph[1] - 4*ph[3] - 4*th[3]] - 
  144*Cos[2*ph[1] - 2*ph[3] - 4*th[3]] - 
  72*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[3]] - 
  72*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[3]] - 
  24*Cos[2*ph[2] - 8*th[1] - 4*th[3]] + 6*Cos[4*ph[2] - 8*th[1] - 4*th[3]] + 
  6*Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[3] - 8*th[1] - 4*th[3]] - 
  12*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 8*th[1] - 4*th[3]] - 
  12*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 8*th[1] - 4*th[3]] + 
  96*Cos[2*ph[2] - 4*th[1] - 4*th[3]] - 24*Cos[4*ph[2] - 4*th[1] - 4*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 4*th[3]] + 
  96*Cos[2*ph[1] - 2*ph[3] - 4*th[1] - 4*th[3]] + 
  48*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[1] - 4*th[3]] + 
  48*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[1] - 4*th[3]] + 
  1408*Cos[2*th[1] - 4*th[3]] + 800*Cos[4*th[1] - 4*th[3]] + 
  96*Cos[2*ph[2] + 4*th[1] - 4*th[3]] - 24*Cos[4*ph[2] + 4*th[1] - 4*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 4*th[3]] + 
  96*Cos[2*ph[1] - 2*ph[3] + 4*th[1] - 4*th[3]] + 
  48*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[1] - 4*th[3]] + 
  48*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[1] - 4*th[3]] + 
  640*Cos[6*th[1] - 4*th[3]] + 248*Cos[8*th[1] - 4*th[3]] - 
  24*Cos[2*ph[2] + 8*th[1] - 4*th[3]] + 6*Cos[4*ph[2] + 8*th[1] - 4*th[3]] + 
  6*Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[3] + 8*th[1] - 4*th[3]] - 
  12*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 8*th[1] - 4*th[3]] - 
  12*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 8*th[1] - 4*th[3]] + 
  72*Cos[2*ph[2] - 4*th[2] - 4*th[3]] + 6*Cos[4*ph[2] - 4*th[2] - 4*th[3]] + 
  6*Cos[4*ph[1] - 4*ph[3] - 4*th[2] - 4*th[3]] + 
  72*Cos[2*ph[1] - 2*ph[3] - 4*th[2] - 4*th[3]] + 
  36*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[2] - 4*th[3]] + 
  36*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[2] - 4*th[3]] + 
  24*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[2] - 4*th[3]] + 
  24*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[2] - 4*th[3]] + 
  12*Cos[2*ph[2] - 8*th[1] - 4*th[2] - 4*th[3]] + 
  Cos[4*ph[2] - 8*th[1] - 4*th[2] - 4*th[3]] + 
  Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 4*th[2] - 4*th[3]] + 
  12*Cos[2*ph[1] - 2*ph[3] - 8*th[1] - 4*th[2] - 4*th[3]] + 
  6*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 8*th[1] - 4*th[2] - 4*th[3]] + 
  6*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 8*th[1] - 4*th[2] - 4*th[3]] + 
  4*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] - 4*th[2] - 4*th[3]] + 
  4*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] - 4*th[2] - 4*th[3]] - 
  48*Cos[2*ph[2] - 4*th[1] - 4*th[2] - 4*th[3]] - 
  4*Cos[4*ph[2] - 4*th[1] - 4*th[2] - 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 4*th[2] - 4*th[3]] - 
  48*Cos[2*ph[1] - 2*ph[3] - 4*th[1] - 4*th[2] - 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[1] - 4*th[2] - 4*th[3]] - 
  24*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[1] - 4*th[2] - 4*th[3]] - 
  16*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] - 4*th[2] - 4*th[3]] - 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] - 4*th[2] - 4*th[3]] - 
  336*Cos[4*th[1] - 4*th[2] - 4*th[3]] - 
  48*Cos[2*ph[2] + 4*th[1] - 4*th[2] - 4*th[3]] - 
  4*Cos[4*ph[2] + 4*th[1] - 4*th[2] - 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 4*th[2] - 4*th[3]] - 
  48*Cos[2*ph[1] - 2*ph[3] + 4*th[1] - 4*th[2] - 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[1] - 4*th[2] - 4*th[3]] - 
  24*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[1] - 4*th[2] - 4*th[3]] - 
  16*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] - 4*th[2] - 4*th[3]] - 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] - 4*th[2] - 4*th[3]] + 
  84*Cos[8*th[1] - 4*th[2] - 4*th[3]] + 
  12*Cos[2*ph[2] + 8*th[1] - 4*th[2] - 4*th[3]] + 
  Cos[4*ph[2] + 8*th[1] - 4*th[2] - 4*th[3]] + 
  Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 4*th[2] - 4*th[3]] + 
  12*Cos[2*ph[1] - 2*ph[3] + 8*th[1] - 4*th[2] - 4*th[3]] + 
  6*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 8*th[1] - 4*th[2] - 4*th[3]] + 
  6*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 8*th[1] - 4*th[2] - 4*th[3]] + 
  4*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] - 4*th[2] - 4*th[3]] + 
  4*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] - 4*th[2] - 4*th[3]] + 
  24*Cos[4*ph[2] - 2*th[2] - 4*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 2*th[2] - 4*th[3]] - 
  48*Cos[3*ph[1] - ph[2] + ph[3] - 2*th[2] - 4*th[3]] + 
  48*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 2*th[2] - 4*th[3]] + 
  4*Cos[4*ph[2] - 8*th[1] - 2*th[2] - 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 2*th[2] - 4*th[3]] - 
  8*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] - 2*th[2] - 4*th[3]] + 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] - 2*th[2] - 4*th[3]] - 
  16*Cos[4*ph[2] - 4*th[1] - 2*th[2] - 4*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 2*th[2] - 4*th[3]] + 
  32*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] - 2*th[2] - 4*th[3]] - 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] - 2*th[2] - 4*th[3]] - 
  16*Cos[4*ph[2] + 4*th[1] - 2*th[2] - 4*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 2*th[2] - 4*th[3]] + 
  32*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] - 2*th[2] - 4*th[3]] - 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] - 2*th[2] - 4*th[3]] + 
  4*Cos[4*ph[2] + 8*th[1] - 2*th[2] - 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 2*th[2] - 4*th[3]] - 
  8*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] - 2*th[2] - 4*th[3]] + 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] - 2*th[2] - 4*th[3]] + 
  24*Cos[4*ph[2] + 2*th[2] - 4*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 2*th[2] - 4*th[3]] + 
  48*Cos[3*ph[1] - ph[2] + ph[3] + 2*th[2] - 4*th[3]] - 
  48*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 2*th[2] - 4*th[3]] + 
  4*Cos[4*ph[2] - 8*th[1] + 2*th[2] - 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 2*th[2] - 4*th[3]] + 
  8*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] + 2*th[2] - 4*th[3]] - 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] + 2*th[2] - 4*th[3]] - 
  16*Cos[4*ph[2] - 4*th[1] + 2*th[2] - 4*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 2*th[2] - 4*th[3]] - 
  32*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] + 2*th[2] - 4*th[3]] + 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] + 2*th[2] - 4*th[3]] - 
  16*Cos[4*ph[2] + 4*th[1] + 2*th[2] - 4*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 2*th[2] - 4*th[3]] - 
  32*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] + 2*th[2] - 4*th[3]] + 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] + 2*th[2] - 4*th[3]] + 
  4*Cos[4*ph[2] + 8*th[1] + 2*th[2] - 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 2*th[2] - 4*th[3]] + 
  8*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] + 2*th[2] - 4*th[3]] - 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] + 2*th[2] - 4*th[3]] + 
  504*Cos[4*th[2] - 4*th[3]] + 72*Cos[2*ph[2] + 4*th[2] - 4*th[3]] + 
  6*Cos[4*ph[2] + 4*th[2] - 4*th[3]] + 
  6*Cos[4*ph[1] - 4*ph[3] + 4*th[2] - 4*th[3]] + 
  72*Cos[2*ph[1] - 2*ph[3] + 4*th[2] - 4*th[3]] + 
  36*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[2] - 4*th[3]] + 
  36*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[2] - 4*th[3]] - 
  24*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[2] - 4*th[3]] - 
  24*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[2] - 4*th[3]] + 
  12*Cos[2*ph[2] - 8*th[1] + 4*th[2] - 4*th[3]] + 
  Cos[4*ph[2] - 8*th[1] + 4*th[2] - 4*th[3]] + 
  Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 4*th[2] - 4*th[3]] + 
  12*Cos[2*ph[1] - 2*ph[3] - 8*th[1] + 4*th[2] - 4*th[3]] + 
  6*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 8*th[1] + 4*th[2] - 4*th[3]] + 
  6*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 8*th[1] + 4*th[2] - 4*th[3]] - 
  4*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] + 4*th[2] - 4*th[3]] - 
  4*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] + 4*th[2] - 4*th[3]] - 
  48*Cos[2*ph[2] - 4*th[1] + 4*th[2] - 4*th[3]] - 
  4*Cos[4*ph[2] - 4*th[1] + 4*th[2] - 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 4*th[2] - 4*th[3]] - 
  48*Cos[2*ph[1] - 2*ph[3] - 4*th[1] + 4*th[2] - 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[1] + 4*th[2] - 4*th[3]] - 
  24*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[1] + 4*th[2] - 4*th[3]] + 
  16*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] + 4*th[2] - 4*th[3]] + 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] + 4*th[2] - 4*th[3]] - 
  336*Cos[4*th[1] + 4*th[2] - 4*th[3]] - 
  48*Cos[2*ph[2] + 4*th[1] + 4*th[2] - 4*th[3]] - 
  4*Cos[4*ph[2] + 4*th[1] + 4*th[2] - 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 4*th[2] - 4*th[3]] - 
  48*Cos[2*ph[1] - 2*ph[3] + 4*th[1] + 4*th[2] - 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[1] + 4*th[2] - 4*th[3]] - 
  24*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[1] + 4*th[2] - 4*th[3]] + 
  16*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] + 4*th[2] - 4*th[3]] + 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] + 4*th[2] - 4*th[3]] + 
  84*Cos[8*th[1] + 4*th[2] - 4*th[3]] + 
  12*Cos[2*ph[2] + 8*th[1] + 4*th[2] - 4*th[3]] + 
  Cos[4*ph[2] + 8*th[1] + 4*th[2] - 4*th[3]] + 
  Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 4*th[2] - 4*th[3]] + 
  12*Cos[2*ph[1] - 2*ph[3] + 8*th[1] + 4*th[2] - 4*th[3]] + 
  6*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 8*th[1] + 4*th[2] - 4*th[3]] + 
  6*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 8*th[1] + 4*th[2] - 4*th[3]] - 
  4*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] + 4*th[2] - 4*th[3]] - 
  4*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] + 4*th[2] - 4*th[3]] + 
  144*Cos[4*ph[2] - 2*th[3]] - 144*Cos[4*ph[1] - 4*ph[3] - 2*th[3]] + 
  24*Cos[4*ph[2] - 8*th[1] - 2*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 2*th[3]] - 
  96*Cos[4*ph[2] - 4*th[1] - 2*th[3]] + 
  96*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 2*th[3]] - 
  96*Cos[4*ph[2] + 4*th[1] - 2*th[3]] + 
  96*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 2*th[3]] + 
  24*Cos[4*ph[2] + 8*th[1] - 2*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 2*th[3]] + 
  40*Cos[3*ph[1] - 3*ph[2] + ph[3] - 6*th[2] - 2*th[3]] - 
  4*Cos[3*ph[1] - 3*ph[2] + ph[3] - 8*th[1] - 6*th[2] - 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 6*th[1] - 6*th[2] - 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 4*th[1] - 6*th[2] - 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 2*th[1] - 6*th[2] - 2*th[3]] - 
  96*Cos[2*th[1] - 6*th[2] - 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 2*th[1] - 6*th[2] - 2*th[3]] - 
  96*Cos[4*th[1] - 6*th[2] - 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 4*th[1] - 6*th[2] - 2*th[3]] + 
  96*Cos[6*th[1] - 6*th[2] - 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 6*th[1] - 6*th[2] - 2*th[3]] - 
  24*Cos[8*th[1] - 6*th[2] - 2*th[3]] - 
  4*Cos[3*ph[1] - 3*ph[2] + ph[3] + 8*th[1] - 6*th[2] - 2*th[3]] + 
  24*Cos[4*ph[2] - 4*th[2] - 2*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 4*th[2] - 2*th[3]] + 
  48*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[2] - 2*th[3]] - 
  48*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[2] - 2*th[3]] + 
  4*Cos[4*ph[2] - 8*th[1] - 4*th[2] - 2*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 4*th[2] - 2*th[3]] + 
  8*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] - 4*th[2] - 2*th[3]] - 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] - 4*th[2] - 2*th[3]] - 
  16*Cos[4*ph[2] - 4*th[1] - 4*th[2] - 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 4*th[2] - 2*th[3]] - 
  32*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] - 4*th[2] - 2*th[3]] + 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] - 4*th[2] - 2*th[3]] - 
  16*Cos[4*ph[2] + 4*th[1] - 4*th[2] - 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 4*th[2] - 2*th[3]] - 
  32*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] - 4*th[2] - 2*th[3]] + 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] - 4*th[2] - 2*th[3]] + 
  4*Cos[4*ph[2] + 8*th[1] - 4*th[2] - 2*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 4*th[2] - 2*th[3]] + 
  8*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] - 4*th[2] - 2*th[3]] - 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] - 4*th[2] - 2*th[3]] + 
  96*Cos[4*ph[2] - 2*th[2] - 2*th[3]] + 
  96*Cos[4*ph[1] - 4*ph[3] - 2*th[2] - 2*th[3]] - 
  120*Cos[3*ph[1] - 3*ph[2] + ph[3] - 2*th[2] - 2*th[3]] - 
  96*Cos[3*ph[1] - ph[2] + ph[3] - 2*th[2] - 2*th[3]] - 
  96*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 2*th[2] - 2*th[3]] - 
  120*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[2] - 2*th[3]] + 
  16*Cos[4*ph[2] - 8*th[1] - 2*th[2] - 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 2*th[2] - 2*th[3]] + 
  12*Cos[3*ph[1] - 3*ph[2] + ph[3] - 8*th[1] - 2*th[2] - 2*th[3]] - 
  16*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] - 2*th[2] - 2*th[3]] - 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] - 2*th[2] - 2*th[3]] + 
  12*Cos[ph[1] - ph[2] + 3*ph[3] - 8*th[1] - 2*th[2] - 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 6*th[1] - 2*th[2] - 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 6*th[1] - 2*th[2] - 2*th[3]] - 
  64*Cos[4*ph[2] - 4*th[1] - 2*th[2] - 2*th[3]] - 
  64*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 2*th[2] - 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 4*th[1] - 2*th[2] - 2*th[3]] + 
  64*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] - 2*th[2] - 2*th[3]] + 
  64*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] - 2*th[2] - 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 4*th[1] - 2*th[2] - 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 2*th[1] - 2*th[2] - 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[1] - 2*th[2] - 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 2*th[1] - 2*th[2] - 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[1] - 2*th[2] - 2*th[3]] - 
  576*Cos[4*th[1] - 2*th[2] - 2*th[3]] - 
  64*Cos[4*ph[2] + 4*th[1] - 2*th[2] - 2*th[3]] - 
  64*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 2*th[2] - 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 4*th[1] - 2*th[2] - 2*th[3]] + 
  64*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] - 2*th[2] - 2*th[3]] + 
  64*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] - 2*th[2] - 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 4*th[1] - 2*th[2] - 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 6*th[1] - 2*th[2] - 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 6*th[1] - 2*th[2] - 2*th[3]] + 
  240*Cos[8*th[1] - 2*th[2] - 2*th[3]] + 
  16*Cos[4*ph[2] + 8*th[1] - 2*th[2] - 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 2*th[2] - 2*th[3]] + 
  12*Cos[3*ph[1] - 3*ph[2] + ph[3] + 8*th[1] - 2*th[2] - 2*th[3]] - 
  16*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] - 2*th[2] - 2*th[3]] - 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] - 2*th[2] - 2*th[3]] + 
  12*Cos[ph[1] - ph[2] + 3*ph[3] + 8*th[1] - 2*th[2] - 2*th[3]] + 
  672*Cos[2*th[2] - 2*th[3]] + 96*Cos[4*ph[2] + 2*th[2] - 2*th[3]] + 
  96*Cos[4*ph[1] - 4*ph[3] + 2*th[2] - 2*th[3]] + 
  120*Cos[3*ph[1] - 3*ph[2] + ph[3] + 2*th[2] - 2*th[3]] + 
  96*Cos[3*ph[1] - ph[2] + ph[3] + 2*th[2] - 2*th[3]] + 
  96*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 2*th[2] - 2*th[3]] + 
  120*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[2] - 2*th[3]] + 
  16*Cos[4*ph[2] - 8*th[1] + 2*th[2] - 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 2*th[2] - 2*th[3]] - 
  12*Cos[3*ph[1] - 3*ph[2] + ph[3] - 8*th[1] + 2*th[2] - 2*th[3]] + 
  16*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] + 2*th[2] - 2*th[3]] + 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] + 2*th[2] - 2*th[3]] - 
  12*Cos[ph[1] - ph[2] + 3*ph[3] - 8*th[1] + 2*th[2] - 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 6*th[1] + 2*th[2] - 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 6*th[1] + 2*th[2] - 2*th[3]] - 
  64*Cos[4*ph[2] - 4*th[1] + 2*th[2] - 2*th[3]] - 
  64*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 2*th[2] - 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 4*th[1] + 2*th[2] - 2*th[3]] - 
  64*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] + 2*th[2] - 2*th[3]] - 
  64*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] + 2*th[2] - 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 4*th[1] + 2*th[2] - 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 2*th[1] + 2*th[2] - 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[1] + 2*th[2] - 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 2*th[1] + 2*th[2] - 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[1] + 2*th[2] - 2*th[3]] - 
  576*Cos[4*th[1] + 2*th[2] - 2*th[3]] - 
  64*Cos[4*ph[2] + 4*th[1] + 2*th[2] - 2*th[3]] - 
  64*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 2*th[2] - 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 4*th[1] + 2*th[2] - 2*th[3]] - 
  64*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] + 2*th[2] - 2*th[3]] - 
  64*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] + 2*th[2] - 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 4*th[1] + 2*th[2] - 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 6*th[1] + 2*th[2] - 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 6*th[1] + 2*th[2] - 2*th[3]] + 
  240*Cos[8*th[1] + 2*th[2] - 2*th[3]] + 
  16*Cos[4*ph[2] + 8*th[1] + 2*th[2] - 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 2*th[2] - 2*th[3]] - 
  12*Cos[3*ph[1] - 3*ph[2] + ph[3] + 8*th[1] + 2*th[2] - 2*th[3]] + 
  16*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] + 2*th[2] - 2*th[3]] + 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] + 2*th[2] - 2*th[3]] - 
  12*Cos[ph[1] - ph[2] + 3*ph[3] + 8*th[1] + 2*th[2] - 2*th[3]] + 
  24*Cos[4*ph[2] + 4*th[2] - 2*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 4*th[2] - 2*th[3]] - 
  48*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[2] - 2*th[3]] + 
  48*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[2] - 2*th[3]] + 
  4*Cos[4*ph[2] - 8*th[1] + 4*th[2] - 2*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 4*th[2] - 2*th[3]] - 
  8*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] + 4*th[2] - 2*th[3]] + 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] + 4*th[2] - 2*th[3]] - 
  16*Cos[4*ph[2] - 4*th[1] + 4*th[2] - 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 4*th[2] - 2*th[3]] + 
  32*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] + 4*th[2] - 2*th[3]] - 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] + 4*th[2] - 2*th[3]] - 
  16*Cos[4*ph[2] + 4*th[1] + 4*th[2] - 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 4*th[2] - 2*th[3]] + 
  32*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] + 4*th[2] - 2*th[3]] - 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] + 4*th[2] - 2*th[3]] + 
  4*Cos[4*ph[2] + 8*th[1] + 4*th[2] - 2*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 4*th[2] - 2*th[3]] - 
  8*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] + 4*th[2] - 2*th[3]] + 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] + 4*th[2] - 2*th[3]] + 
  240*Cos[6*th[2] - 2*th[3]] - 
  40*Cos[3*ph[1] - 3*ph[2] + ph[3] + 6*th[2] - 2*th[3]] + 
  4*Cos[3*ph[1] - 3*ph[2] + ph[3] - 8*th[1] + 6*th[2] - 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 6*th[1] + 6*th[2] - 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 4*th[1] + 6*th[2] - 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 2*th[1] + 6*th[2] - 2*th[3]] - 
  96*Cos[2*th[1] + 6*th[2] - 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 2*th[1] + 6*th[2] - 2*th[3]] - 
  96*Cos[4*th[1] + 6*th[2] - 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 4*th[1] + 6*th[2] - 2*th[3]] + 
  96*Cos[6*th[1] + 6*th[2] - 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 6*th[1] + 6*th[2] - 2*th[3]] - 
  24*Cos[8*th[1] + 6*th[2] - 2*th[3]] + 
  4*Cos[3*ph[1] - 3*ph[2] + ph[3] + 8*th[1] + 6*th[2] - 2*th[3]] + 
  2000*Cos[4*th[3]] + 560*Cos[8*th[3]] + 144*Cos[4*ph[2] + 2*th[3]] - 
  144*Cos[4*ph[1] - 4*ph[3] + 2*th[3]] + 
  24*Cos[4*ph[2] - 8*th[1] + 2*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 2*th[3]] - 
  96*Cos[4*ph[2] - 4*th[1] + 2*th[3]] + 
  96*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 2*th[3]] - 
  96*Cos[4*ph[2] + 4*th[1] + 2*th[3]] + 
  96*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 2*th[3]] + 
  24*Cos[4*ph[2] + 8*th[1] + 2*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 2*th[3]] - 
  40*Cos[3*ph[1] - 3*ph[2] + ph[3] - 6*th[2] + 2*th[3]] + 
  4*Cos[3*ph[1] - 3*ph[2] + ph[3] - 8*th[1] - 6*th[2] + 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 6*th[1] - 6*th[2] + 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 4*th[1] - 6*th[2] + 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 2*th[1] - 6*th[2] + 2*th[3]] - 
  96*Cos[2*th[1] - 6*th[2] + 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 2*th[1] - 6*th[2] + 2*th[3]] - 
  96*Cos[4*th[1] - 6*th[2] + 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 4*th[1] - 6*th[2] + 2*th[3]] + 
  96*Cos[6*th[1] - 6*th[2] + 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 6*th[1] - 6*th[2] + 2*th[3]] - 
  24*Cos[8*th[1] - 6*th[2] + 2*th[3]] + 
  4*Cos[3*ph[1] - 3*ph[2] + ph[3] + 8*th[1] - 6*th[2] + 2*th[3]] + 
  24*Cos[4*ph[2] - 4*th[2] + 2*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 4*th[2] + 2*th[3]] - 
  48*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[2] + 2*th[3]] + 
  48*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[2] + 2*th[3]] + 
  4*Cos[4*ph[2] - 8*th[1] - 4*th[2] + 2*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 4*th[2] + 2*th[3]] - 
  8*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] - 4*th[2] + 2*th[3]] + 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] - 4*th[2] + 2*th[3]] - 
  16*Cos[4*ph[2] - 4*th[1] - 4*th[2] + 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 4*th[2] + 2*th[3]] + 
  32*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] - 4*th[2] + 2*th[3]] - 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] - 4*th[2] + 2*th[3]] - 
  16*Cos[4*ph[2] + 4*th[1] - 4*th[2] + 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 4*th[2] + 2*th[3]] + 
  32*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] - 4*th[2] + 2*th[3]] - 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] - 4*th[2] + 2*th[3]] + 
  4*Cos[4*ph[2] + 8*th[1] - 4*th[2] + 2*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 4*th[2] + 2*th[3]] - 
  8*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] - 4*th[2] + 2*th[3]] + 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] - 4*th[2] + 2*th[3]] + 
  96*Cos[4*ph[2] - 2*th[2] + 2*th[3]] + 
  96*Cos[4*ph[1] - 4*ph[3] - 2*th[2] + 2*th[3]] + 
  120*Cos[3*ph[1] - 3*ph[2] + ph[3] - 2*th[2] + 2*th[3]] + 
  96*Cos[3*ph[1] - ph[2] + ph[3] - 2*th[2] + 2*th[3]] + 
  96*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 2*th[2] + 2*th[3]] + 
  120*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[2] + 2*th[3]] + 
  16*Cos[4*ph[2] - 8*th[1] - 2*th[2] + 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 2*th[2] + 2*th[3]] - 
  12*Cos[3*ph[1] - 3*ph[2] + ph[3] - 8*th[1] - 2*th[2] + 2*th[3]] + 
  16*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] - 2*th[2] + 2*th[3]] + 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] - 2*th[2] + 2*th[3]] - 
  12*Cos[ph[1] - ph[2] + 3*ph[3] - 8*th[1] - 2*th[2] + 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 6*th[1] - 2*th[2] + 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 6*th[1] - 2*th[2] + 2*th[3]] - 
  64*Cos[4*ph[2] - 4*th[1] - 2*th[2] + 2*th[3]] - 
  64*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 2*th[2] + 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 4*th[1] - 2*th[2] + 2*th[3]] - 
  64*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] - 2*th[2] + 2*th[3]] - 
  64*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] - 2*th[2] + 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 4*th[1] - 2*th[2] + 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 2*th[1] - 2*th[2] + 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[1] - 2*th[2] + 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 2*th[1] - 2*th[2] + 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[1] - 2*th[2] + 2*th[3]] - 
  576*Cos[4*th[1] - 2*th[2] + 2*th[3]] - 
  64*Cos[4*ph[2] + 4*th[1] - 2*th[2] + 2*th[3]] - 
  64*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 2*th[2] + 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 4*th[1] - 2*th[2] + 2*th[3]] - 
  64*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] - 2*th[2] + 2*th[3]] - 
  64*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] - 2*th[2] + 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 4*th[1] - 2*th[2] + 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 6*th[1] - 2*th[2] + 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 6*th[1] - 2*th[2] + 2*th[3]] + 
  240*Cos[8*th[1] - 2*th[2] + 2*th[3]] + 
  16*Cos[4*ph[2] + 8*th[1] - 2*th[2] + 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 2*th[2] + 2*th[3]] - 
  12*Cos[3*ph[1] - 3*ph[2] + ph[3] + 8*th[1] - 2*th[2] + 2*th[3]] + 
  16*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] - 2*th[2] + 2*th[3]] + 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] - 2*th[2] + 2*th[3]] - 
  12*Cos[ph[1] - ph[2] + 3*ph[3] + 8*th[1] - 2*th[2] + 2*th[3]] + 
  672*Cos[2*th[2] + 2*th[3]] + 96*Cos[4*ph[2] + 2*th[2] + 2*th[3]] + 
  96*Cos[4*ph[1] - 4*ph[3] + 2*th[2] + 2*th[3]] - 
  120*Cos[3*ph[1] - 3*ph[2] + ph[3] + 2*th[2] + 2*th[3]] - 
  96*Cos[3*ph[1] - ph[2] + ph[3] + 2*th[2] + 2*th[3]] - 
  96*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 2*th[2] + 2*th[3]] - 
  120*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[2] + 2*th[3]] + 
  16*Cos[4*ph[2] - 8*th[1] + 2*th[2] + 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 2*th[2] + 2*th[3]] + 
  12*Cos[3*ph[1] - 3*ph[2] + ph[3] - 8*th[1] + 2*th[2] + 2*th[3]] - 
  16*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] + 2*th[2] + 2*th[3]] - 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] + 2*th[2] + 2*th[3]] + 
  12*Cos[ph[1] - ph[2] + 3*ph[3] - 8*th[1] + 2*th[2] + 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 6*th[1] + 2*th[2] + 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 6*th[1] + 2*th[2] + 2*th[3]] - 
  64*Cos[4*ph[2] - 4*th[1] + 2*th[2] + 2*th[3]] - 
  64*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 2*th[2] + 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 4*th[1] + 2*th[2] + 2*th[3]] + 
  64*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] + 2*th[2] + 2*th[3]] + 
  64*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] + 2*th[2] + 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 4*th[1] + 2*th[2] + 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] - 2*th[1] + 2*th[2] + 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[1] + 2*th[2] + 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 2*th[1] + 2*th[2] + 2*th[3]] - 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[1] + 2*th[2] + 2*th[3]] - 
  576*Cos[4*th[1] + 2*th[2] + 2*th[3]] - 
  64*Cos[4*ph[2] + 4*th[1] + 2*th[2] + 2*th[3]] - 
  64*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 2*th[2] + 2*th[3]] + 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 4*th[1] + 2*th[2] + 2*th[3]] + 
  64*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] + 2*th[2] + 2*th[3]] + 
  64*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] + 2*th[2] + 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 4*th[1] + 2*th[2] + 2*th[3]] - 
  48*Cos[3*ph[1] - 3*ph[2] + ph[3] + 6*th[1] + 2*th[2] + 2*th[3]] + 
  48*Cos[ph[1] - ph[2] + 3*ph[3] + 6*th[1] + 2*th[2] + 2*th[3]] + 
  240*Cos[8*th[1] + 2*th[2] + 2*th[3]] + 
  16*Cos[4*ph[2] + 8*th[1] + 2*th[2] + 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 2*th[2] + 2*th[3]] + 
  12*Cos[3*ph[1] - 3*ph[2] + ph[3] + 8*th[1] + 2*th[2] + 2*th[3]] - 
  16*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] + 2*th[2] + 2*th[3]] - 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] + 2*th[2] + 2*th[3]] + 
  12*Cos[ph[1] - ph[2] + 3*ph[3] + 8*th[1] + 2*th[2] + 2*th[3]] + 
  24*Cos[4*ph[2] + 4*th[2] + 2*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 4*th[2] + 2*th[3]] + 
  48*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[2] + 2*th[3]] - 
  48*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[2] + 2*th[3]] + 
  4*Cos[4*ph[2] - 8*th[1] + 4*th[2] + 2*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 4*th[2] + 2*th[3]] + 
  8*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] + 4*th[2] + 2*th[3]] - 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] + 4*th[2] + 2*th[3]] - 
  16*Cos[4*ph[2] - 4*th[1] + 4*th[2] + 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 4*th[2] + 2*th[3]] - 
  32*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] + 4*th[2] + 2*th[3]] + 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] + 4*th[2] + 2*th[3]] - 
  16*Cos[4*ph[2] + 4*th[1] + 4*th[2] + 2*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 4*th[2] + 2*th[3]] - 
  32*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] + 4*th[2] + 2*th[3]] + 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] + 4*th[2] + 2*th[3]] + 
  4*Cos[4*ph[2] + 8*th[1] + 4*th[2] + 2*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 4*th[2] + 2*th[3]] + 
  8*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] + 4*th[2] + 2*th[3]] - 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] + 4*th[2] + 2*th[3]] + 
  240*Cos[6*th[2] + 2*th[3]] + 
  40*Cos[3*ph[1] - 3*ph[2] + ph[3] + 6*th[2] + 2*th[3]] - 
  4*Cos[3*ph[1] - 3*ph[2] + ph[3] - 8*th[1] + 6*th[2] + 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 6*th[1] + 6*th[2] + 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 4*th[1] + 6*th[2] + 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] - 2*th[1] + 6*th[2] + 2*th[3]] - 
  96*Cos[2*th[1] + 6*th[2] + 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 2*th[1] + 6*th[2] + 2*th[3]] - 
  96*Cos[4*th[1] + 6*th[2] + 2*th[3]] - 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 4*th[1] + 6*th[2] + 2*th[3]] + 
  96*Cos[6*th[1] + 6*th[2] + 2*th[3]] + 
  16*Cos[3*ph[1] - 3*ph[2] + ph[3] + 6*th[1] + 6*th[2] + 2*th[3]] - 
  24*Cos[8*th[1] + 6*th[2] + 2*th[3]] - 
  4*Cos[3*ph[1] - 3*ph[2] + ph[3] + 8*th[1] + 6*th[2] + 2*th[3]] - 
  144*Cos[2*ph[2] + 4*th[3]] + 36*Cos[4*ph[2] + 4*th[3]] + 
  36*Cos[4*ph[1] - 4*ph[3] + 4*th[3]] - 
  144*Cos[2*ph[1] - 2*ph[3] + 4*th[3]] - 
  72*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[3]] - 
  72*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[3]] - 
  24*Cos[2*ph[2] - 8*th[1] + 4*th[3]] + 6*Cos[4*ph[2] - 8*th[1] + 4*th[3]] + 
  6*Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[3] - 8*th[1] + 4*th[3]] - 
  12*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 8*th[1] + 4*th[3]] - 
  12*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 8*th[1] + 4*th[3]] + 
  96*Cos[2*ph[2] - 4*th[1] + 4*th[3]] - 24*Cos[4*ph[2] - 4*th[1] + 4*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 4*th[3]] + 
  96*Cos[2*ph[1] - 2*ph[3] - 4*th[1] + 4*th[3]] + 
  48*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[1] + 4*th[3]] + 
  48*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[1] + 4*th[3]] + 
  1408*Cos[2*th[1] + 4*th[3]] + 800*Cos[4*th[1] + 4*th[3]] + 
  96*Cos[2*ph[2] + 4*th[1] + 4*th[3]] - 24*Cos[4*ph[2] + 4*th[1] + 4*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 4*th[3]] + 
  96*Cos[2*ph[1] - 2*ph[3] + 4*th[1] + 4*th[3]] + 
  48*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[1] + 4*th[3]] + 
  48*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[1] + 4*th[3]] + 
  640*Cos[6*th[1] + 4*th[3]] + 248*Cos[8*th[1] + 4*th[3]] - 
  24*Cos[2*ph[2] + 8*th[1] + 4*th[3]] + 6*Cos[4*ph[2] + 8*th[1] + 4*th[3]] + 
  6*Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[3] + 8*th[1] + 4*th[3]] - 
  12*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 8*th[1] + 4*th[3]] - 
  12*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 8*th[1] + 4*th[3]] + 
  72*Cos[2*ph[2] - 4*th[2] + 4*th[3]] + 6*Cos[4*ph[2] - 4*th[2] + 4*th[3]] + 
  6*Cos[4*ph[1] - 4*ph[3] - 4*th[2] + 4*th[3]] + 
  72*Cos[2*ph[1] - 2*ph[3] - 4*th[2] + 4*th[3]] + 
  36*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[2] + 4*th[3]] + 
  36*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[2] + 4*th[3]] - 
  24*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[2] + 4*th[3]] - 
  24*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[2] + 4*th[3]] + 
  12*Cos[2*ph[2] - 8*th[1] - 4*th[2] + 4*th[3]] + 
  Cos[4*ph[2] - 8*th[1] - 4*th[2] + 4*th[3]] + 
  Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 4*th[2] + 4*th[3]] + 
  12*Cos[2*ph[1] - 2*ph[3] - 8*th[1] - 4*th[2] + 4*th[3]] + 
  6*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 8*th[1] - 4*th[2] + 4*th[3]] + 
  6*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 8*th[1] - 4*th[2] + 4*th[3]] - 
  4*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] - 4*th[2] + 4*th[3]] - 
  4*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] - 4*th[2] + 4*th[3]] - 
  48*Cos[2*ph[2] - 4*th[1] - 4*th[2] + 4*th[3]] - 
  4*Cos[4*ph[2] - 4*th[1] - 4*th[2] + 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 4*th[2] + 4*th[3]] - 
  48*Cos[2*ph[1] - 2*ph[3] - 4*th[1] - 4*th[2] + 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[1] - 4*th[2] + 4*th[3]] - 
  24*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[1] - 4*th[2] + 4*th[3]] + 
  16*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] - 4*th[2] + 4*th[3]] + 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] - 4*th[2] + 4*th[3]] - 
  336*Cos[4*th[1] - 4*th[2] + 4*th[3]] - 
  48*Cos[2*ph[2] + 4*th[1] - 4*th[2] + 4*th[3]] - 
  4*Cos[4*ph[2] + 4*th[1] - 4*th[2] + 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 4*th[2] + 4*th[3]] - 
  48*Cos[2*ph[1] - 2*ph[3] + 4*th[1] - 4*th[2] + 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[1] - 4*th[2] + 4*th[3]] - 
  24*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[1] - 4*th[2] + 4*th[3]] + 
  16*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] - 4*th[2] + 4*th[3]] + 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] - 4*th[2] + 4*th[3]] + 
  84*Cos[8*th[1] - 4*th[2] + 4*th[3]] + 
  12*Cos[2*ph[2] + 8*th[1] - 4*th[2] + 4*th[3]] + 
  Cos[4*ph[2] + 8*th[1] - 4*th[2] + 4*th[3]] + 
  Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 4*th[2] + 4*th[3]] + 
  12*Cos[2*ph[1] - 2*ph[3] + 8*th[1] - 4*th[2] + 4*th[3]] + 
  6*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 8*th[1] - 4*th[2] + 4*th[3]] + 
  6*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 8*th[1] - 4*th[2] + 4*th[3]] - 
  4*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] - 4*th[2] + 4*th[3]] - 
  4*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] - 4*th[2] + 4*th[3]] + 
  24*Cos[4*ph[2] - 2*th[2] + 4*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] - 2*th[2] + 4*th[3]] + 
  48*Cos[3*ph[1] - ph[2] + ph[3] - 2*th[2] + 4*th[3]] - 
  48*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 2*th[2] + 4*th[3]] + 
  4*Cos[4*ph[2] - 8*th[1] - 2*th[2] + 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 8*th[1] - 2*th[2] + 4*th[3]] + 
  8*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] - 2*th[2] + 4*th[3]] - 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] - 2*th[2] + 4*th[3]] - 
  16*Cos[4*ph[2] - 4*th[1] - 2*th[2] + 4*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 4*th[1] - 2*th[2] + 4*th[3]] - 
  32*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] - 2*th[2] + 4*th[3]] + 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] - 2*th[2] + 4*th[3]] - 
  16*Cos[4*ph[2] + 4*th[1] - 2*th[2] + 4*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 4*th[1] - 2*th[2] + 4*th[3]] - 
  32*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] - 2*th[2] + 4*th[3]] + 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] - 2*th[2] + 4*th[3]] + 
  4*Cos[4*ph[2] + 8*th[1] - 2*th[2] + 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 8*th[1] - 2*th[2] + 4*th[3]] + 
  8*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] - 2*th[2] + 4*th[3]] - 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] - 2*th[2] + 4*th[3]] + 
  24*Cos[4*ph[2] + 2*th[2] + 4*th[3]] - 
  24*Cos[4*ph[1] - 4*ph[3] + 2*th[2] + 4*th[3]] - 
  48*Cos[3*ph[1] - ph[2] + ph[3] + 2*th[2] + 4*th[3]] + 
  48*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 2*th[2] + 4*th[3]] + 
  4*Cos[4*ph[2] - 8*th[1] + 2*th[2] + 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 2*th[2] + 4*th[3]] - 
  8*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] + 2*th[2] + 4*th[3]] + 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] + 2*th[2] + 4*th[3]] - 
  16*Cos[4*ph[2] - 4*th[1] + 2*th[2] + 4*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 2*th[2] + 4*th[3]] + 
  32*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] + 2*th[2] + 4*th[3]] - 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] + 2*th[2] + 4*th[3]] - 
  16*Cos[4*ph[2] + 4*th[1] + 2*th[2] + 4*th[3]] + 
  16*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 2*th[2] + 4*th[3]] + 
  32*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] + 2*th[2] + 4*th[3]] - 
  32*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] + 2*th[2] + 4*th[3]] + 
  4*Cos[4*ph[2] + 8*th[1] + 2*th[2] + 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 2*th[2] + 4*th[3]] - 
  8*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] + 2*th[2] + 4*th[3]] + 
  8*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] + 2*th[2] + 4*th[3]] + 
  504*Cos[4*th[2] + 4*th[3]] + 72*Cos[2*ph[2] + 4*th[2] + 4*th[3]] + 
  6*Cos[4*ph[2] + 4*th[2] + 4*th[3]] + 
  6*Cos[4*ph[1] - 4*ph[3] + 4*th[2] + 4*th[3]] + 
  72*Cos[2*ph[1] - 2*ph[3] + 4*th[2] + 4*th[3]] + 
  36*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[2] + 4*th[3]] + 
  36*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[2] + 4*th[3]] + 
  24*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[2] + 4*th[3]] + 
  24*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[2] + 4*th[3]] + 
  12*Cos[2*ph[2] - 8*th[1] + 4*th[2] + 4*th[3]] + 
  Cos[4*ph[2] - 8*th[1] + 4*th[2] + 4*th[3]] + 
  Cos[4*ph[1] - 4*ph[3] - 8*th[1] + 4*th[2] + 4*th[3]] + 
  12*Cos[2*ph[1] - 2*ph[3] - 8*th[1] + 4*th[2] + 4*th[3]] + 
  6*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 8*th[1] + 4*th[2] + 4*th[3]] + 
  6*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 8*th[1] + 4*th[2] + 4*th[3]] + 
  4*Cos[3*ph[1] - ph[2] + ph[3] - 8*th[1] + 4*th[2] + 4*th[3]] + 
  4*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 8*th[1] + 4*th[2] + 4*th[3]] - 
  48*Cos[2*ph[2] - 4*th[1] + 4*th[2] + 4*th[3]] - 
  4*Cos[4*ph[2] - 4*th[1] + 4*th[2] + 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] - 4*th[1] + 4*th[2] + 4*th[3]] - 
  48*Cos[2*ph[1] - 2*ph[3] - 4*th[1] + 4*th[2] + 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] - 4*th[1] + 4*th[2] + 4*th[3]] - 
  24*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] - 4*th[1] + 4*th[2] + 4*th[3]] - 
  16*Cos[3*ph[1] - ph[2] + ph[3] - 4*th[1] + 4*th[2] + 4*th[3]] - 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] - 4*th[1] + 4*th[2] + 4*th[3]] - 
  336*Cos[4*th[1] + 4*th[2] + 4*th[3]] - 
  48*Cos[2*ph[2] + 4*th[1] + 4*th[2] + 4*th[3]] - 
  4*Cos[4*ph[2] + 4*th[1] + 4*th[2] + 4*th[3]] - 
  4*Cos[4*ph[1] - 4*ph[3] + 4*th[1] + 4*th[2] + 4*th[3]] - 
  48*Cos[2*ph[1] - 2*ph[3] + 4*th[1] + 4*th[2] + 4*th[3]] - 
  24*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 4*th[1] + 4*th[2] + 4*th[3]] - 
  24*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 4*th[1] + 4*th[2] + 4*th[3]] - 
  16*Cos[3*ph[1] - ph[2] + ph[3] + 4*th[1] + 4*th[2] + 4*th[3]] - 
  16*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 4*th[1] + 4*th[2] + 4*th[3]] + 
  84*Cos[8*th[1] + 4*th[2] + 4*th[3]] + 
  12*Cos[2*ph[2] + 8*th[1] + 4*th[2] + 4*th[3]] + 
  Cos[4*ph[2] + 8*th[1] + 4*th[2] + 4*th[3]] + 
  Cos[4*ph[1] - 4*ph[3] + 8*th[1] + 4*th[2] + 4*th[3]] + 
  12*Cos[2*ph[1] - 2*ph[3] + 8*th[1] + 4*th[2] + 4*th[3]] + 
  6*Cos[2*ph[1] - 2*ph[2] - 2*ph[3] + 8*th[1] + 4*th[2] + 4*th[3]] + 
  6*Cos[2*ph[1] + 2*ph[2] - 2*ph[3] + 8*th[1] + 4*th[2] + 4*th[3]] + 
  4*Cos[3*ph[1] - ph[2] + ph[3] + 8*th[1] + 4*th[2] + 4*th[3]] + 
  4*Cos[ph[1] - 3*ph[2] + 3*ph[3] + 8*th[1] + 4*th[2] + 4*th[3]] - 
  40*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[2] + 6*th[3]] + 
  4*Cos[ph[1] - ph[2] + 3*ph[3] - 8*th[1] - 2*th[2] + 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 6*th[1] - 2*th[2] + 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 4*th[1] - 2*th[2] + 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[1] - 2*th[2] + 6*th[3]] + 
  96*Cos[2*th[1] - 2*th[2] + 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[1] - 2*th[2] + 6*th[3]] - 
  96*Cos[4*th[1] - 2*th[2] + 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 4*th[1] - 2*th[2] + 6*th[3]] - 
  96*Cos[6*th[1] - 2*th[2] + 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 6*th[1] - 2*th[2] + 6*th[3]] - 
  24*Cos[8*th[1] - 2*th[2] + 6*th[3]] + 
  4*Cos[ph[1] - ph[2] + 3*ph[3] + 8*th[1] - 2*th[2] + 6*th[3]] + 
  240*Cos[2*th[2] + 6*th[3]] + 
  40*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[2] + 6*th[3]] - 
  4*Cos[ph[1] - ph[2] + 3*ph[3] - 8*th[1] + 2*th[2] + 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 6*th[1] + 2*th[2] + 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 4*th[1] + 2*th[2] + 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] - 2*th[1] + 2*th[2] + 6*th[3]] + 
  96*Cos[2*th[1] + 2*th[2] + 6*th[3]] + 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 2*th[1] + 2*th[2] + 6*th[3]] - 
  96*Cos[4*th[1] + 2*th[2] + 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 4*th[1] + 2*th[2] + 6*th[3]] - 
  96*Cos[6*th[1] + 2*th[2] + 6*th[3]] - 
  16*Cos[ph[1] - ph[2] + 3*ph[3] + 6*th[1] + 2*th[2] + 6*th[3]] - 
  24*Cos[8*th[1] + 2*th[2] + 6*th[3]] - 
  4*Cos[ph[1] - ph[2] + 3*ph[3] + 8*th[1] + 2*th[2] + 6*th[3]] + 
  448*Cos[2*th[1] + 8*th[3]] + 224*Cos[4*th[1] + 8*th[3]] + 
  64*Cos[6*th[1] + 8*th[3]] + 8*Cos[8*th[1] + 8*th[3]])/32768


==> anc/mub.dat.m <==

(* This file contains the stabilizer states and WH MUB fiducial states for the 2-qubit system, organized into groups of MUBs *)

(* Structure of the data *)

(* Below is a single list of 15 elements, each element of the following structure: *)
(* { stB, { whO1, whO2 } } *)
(* The structure stB is a list of 4 stabilizer states, which form an orthonormal basis and is an orbit of the WH group. *)
(* whO1 and whO2 are each an orbit of the WH group, organized into 4 MUBs. In other words, whO1 is a list of 4 elements, each element a list of 4 states that form an orthonomal basis, and the 4 bases are mutually unbiased, the 16 states of which form an orbit of the WH group; the same applies for whO2. All of these states realize maximal magic. *)
(* The basis in stB and the 4 bases in whO1 form 5 MUBs; similarly, stB and whO2 form 5 MUBs. *)
(* Therefore, each of 15 elements of the entire data list contains 4 stabilizer states and 32 maximal magic states. For the first 9 elements, the stabilizer states have concurrence 0 and the maximal magic states have concurrence 1/\sqrt{2}; the rest of the elements contain stabilizer states with concurrence 1 and maximal magic states with concurrence 1/2. *)

{{{{1/2, I/2, I/2, -1/2}, {I/2, -1/2, 1/2, I/2}, {I/2, 1/2, -1/2, I/2}, 
   {-1/2, I/2, I/2, 1/2}}, 
  {{{{-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (-1 + I/2)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {(1/2 + I)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], 
      (-1/2 - I)/Sqrt[2]}, {-1/2*1/Sqrt[2], (-1 + I/2)/Sqrt[2], 
      (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2])}}, 
    {{(-1 + I/2)/Sqrt[2], 1/(2*Sqrt[2]), -1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (1 - I/2)/Sqrt[2], -1/2*1/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], (-1/2 - I)/Sqrt[2], -1/2*1/Sqrt[2], 
      (-1/2*I)/Sqrt[2]}, {-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2], 
      (1/2 + I)/Sqrt[2]}}, {{(-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2], 1/(2*Sqrt[2]), 
      (-1 + I/2)/Sqrt[2]}, {(-1/2*I)/Sqrt[2], (1/2 + I)/Sqrt[2], 
      1/(2*Sqrt[2]), (-1/2*I)/Sqrt[2]}, {-1/2*1/Sqrt[2], (I/2)/Sqrt[2], 
      (-1 + I/2)/Sqrt[2], -1/2*1/Sqrt[2]}, {(1/2 + I)/Sqrt[2], (I/2)/Sqrt[2], 
      (-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2]}}, 
    {{1/(2*Sqrt[2]), (-1 + I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2], -1/2*1/Sqrt[2], (1 - I/2)/Sqrt[2]}, 
     {(-1 + I/2)/Sqrt[2], -1/2*1/Sqrt[2], -1/2*1/Sqrt[2], (I/2)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (I/2)/Sqrt[2], (1 - I/2)/Sqrt[2], 1/(2*Sqrt[2])}}}, 
   {{{-3/4 + I/4, 1/4 - I/4, 1/4 - I/4, -1/4 - I/4}, 
     {-1/4 - I/4, -1/4 + I/4, -1/4 - (3*I)/4, 1/4 + I/4}, 
     {-1/4 - I/4, -1/4 - (3*I)/4, -1/4 + I/4, 1/4 + I/4}, 
     {1/4 + I/4, 1/4 - I/4, 1/4 - I/4, 3/4 - I/4}}, 
    {{1/4 - I/4, -1/4 - I/4, -3/4 + I/4, 1/4 - I/4}, 
     {-3/4 + I/4, 1/4 - I/4, -1/4 + I/4, 1/4 + I/4}, 
     {-1/4 + I/4, 1/4 + I/4, -1/4 - I/4, -1/4 - (3*I)/4}, 
     {-1/4 - I/4, -1/4 - (3*I)/4, 1/4 - I/4, -1/4 - I/4}}, 
    {{1/4 - I/4, -3/4 + I/4, -1/4 - I/4, 1/4 - I/4}, 
     {-1/4 + I/4, -1/4 - I/4, 1/4 + I/4, -1/4 - (3*I)/4}, 
     {-3/4 + I/4, -1/4 + I/4, 1/4 - I/4, 1/4 + I/4}, 
     {-1/4 - I/4, 1/4 - I/4, -1/4 - (3*I)/4, -1/4 - I/4}}, 
    {{-1/4 - I/4, 1/4 - I/4, 1/4 - I/4, -3/4 + I/4}, 
     {1/4 - I/4, -3/4 + I/4, 1/4 + I/4, -1/4 + I/4}, 
     {1/4 - I/4, 1/4 + I/4, -3/4 + I/4, -1/4 + I/4}, 
     {-3/4 + I/4, -1/4 + I/4, -1/4 + I/4, -1/4 - I/4}}}}}, 
 {{{1/2, I/2, 1/2, I/2}, {-1/2*I, 1/2, I/2, -1/2}, {I/2, 1/2, I/2, 1/2}, 
   {1/2, -1/2*I, -1/2, I/2}}, 
  {{{{-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2]), (1 - I/2)/Sqrt[2]}, 
     {1/(2*Sqrt[2]), (1 - I/2)/Sqrt[2], -1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2 - I)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {(-1/2 - I)/Sqrt[2], (I/2)/Sqrt[2], -1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2]}}, 
    {{(-1/2*I)/Sqrt[2], (-1/2 - I)/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2], (-1 + I/2)/Sqrt[2]}, 
     {(-1 + I/2)/Sqrt[2], 1/(2*Sqrt[2]), (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (1/2 + I)/Sqrt[2], 
      (-1/2*I)/Sqrt[2]}}, {{(-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2], 
      (1 - I/2)/Sqrt[2], 1/(2*Sqrt[2])}, {(1 - I/2)/Sqrt[2], 1/(2*Sqrt[2]), 
      (-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2]}, {-1/2*1/Sqrt[2], (I/2)/Sqrt[2], 
      1/(2*Sqrt[2]), (-1 + I/2)/Sqrt[2]}, {1/(2*Sqrt[2]), (-1 + I/2)/Sqrt[2], 
      -1/2*1/Sqrt[2], (I/2)/Sqrt[2]}}, 
    {{(-1/2 - I)/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2]), (-1/2*I)/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2], (-1 + I/2)/Sqrt[2], -1/2*1/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], (1/2 + I)/Sqrt[2], (-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (I/2)/Sqrt[2], -1/2*1/Sqrt[2], (1 - I/2)/Sqrt[2]}}}, 
   {{{-1/4 - I/4, -1/4 + I/4, 3/4 - I/4, -1/4 + I/4}, 
     {3/4 - I/4, -1/4 + I/4, -1/4 - I/4, -1/4 + I/4}, 
     {1/4 + I/4, 1/4 - I/4, 1/4 + I/4, 1/4 + (3*I)/4}, 
     {1/4 + I/4, 1/4 + (3*I)/4, 1/4 + I/4, 1/4 - I/4}}, 
    {{-1/4 - (3*I)/4, 1/4 + I/4, 1/4 - I/4, -1/4 - I/4}, 
     {-1/4 - I/4, -1/4 + I/4, -3/4 + I/4, 1/4 - I/4}, 
     {1/4 - I/4, 3/4 - I/4, -1/4 + I/4, 1/4 + I/4}, 
     {1/4 + I/4, 1/4 - I/4, -1/4 - I/4, -1/4 - (3*I)/4}}, 
    {{-1/4 + I/4, -1/4 - I/4, -1/4 + I/4, 3/4 - I/4}, 
     {-1/4 + I/4, 3/4 - I/4, -1/4 + I/4, -1/4 - I/4}, 
     {-1/4 - I/4, 1/4 - I/4, 3/4 - I/4, 1/4 - I/4}, 
     {3/4 - I/4, 1/4 - I/4, -1/4 - I/4, 1/4 - I/4}}, 
    {{1/4 + I/4, -1/4 - (3*I)/4, -1/4 - I/4, 1/4 - I/4}, 
     {-1/4 + I/4, -1/4 - I/4, 1/4 - I/4, -3/4 + I/4}, 
     {-1/4 - (3*I)/4, -1/4 - I/4, 1/4 - I/4, 1/4 + I/4}, 
     {-1/4 - I/4, 1/4 - I/4, -3/4 + I/4, -1/4 + I/4}}}}}, 
 {{{1/2, 1/2, I/2, I/2}, {I/2, I/2, 1/2, 1/2}, {-1/2*I, I/2, 1/2, -1/2}, 
   {1/2, -1/2, -1/2*I, I/2}}, 
  {{{{-1/2*1/Sqrt[2], 1/(2*Sqrt[2]), (-1/2*I)/Sqrt[2], (1 - I/2)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (-1/2 - I)/Sqrt[2], (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {1/(2*Sqrt[2]), -1/2*1/Sqrt[2], (1 - I/2)/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {(-1/2 - I)/Sqrt[2], -1/2*1/Sqrt[2], (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2]}}, 
    {{(-1/2*I)/Sqrt[2], (1 - I/2)/Sqrt[2], -1/2*1/Sqrt[2], 1/(2*Sqrt[2])}, 
     {-1/2*1/Sqrt[2], 1/(2*Sqrt[2]), (I/2)/Sqrt[2], (-1 + I/2)/Sqrt[2]}, 
     {(1 - I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2]), -1/2*1/Sqrt[2]}, 
     {1/(2*Sqrt[2]), -1/2*1/Sqrt[2], (-1 + I/2)/Sqrt[2], (I/2)/Sqrt[2]}}, 
    {{(-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2 - I)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {(-1 + I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2]), 1/(2*Sqrt[2])}, 
     {-1/2*1/Sqrt[2], -1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (-1 + I/2)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (1/2 + I)/Sqrt[2], (-1/2*I)/Sqrt[2], 
      (-1/2*I)/Sqrt[2]}}, {{(-1/2 - I)/Sqrt[2], 1/(2*Sqrt[2]), 
      (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2]}, {(-1/2*I)/Sqrt[2], 
      (-1/2*I)/Sqrt[2], (1/2 + I)/Sqrt[2], -1/2*1/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], (-1 + I/2)/Sqrt[2], -1/2*1/Sqrt[2], -1/2*1/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], -1/2*1/Sqrt[2], (I/2)/Sqrt[2], (1 - I/2)/Sqrt[2]}}}, 
   {{{-1/4 - I/4, 3/4 - I/4, -1/4 + I/4, -1/4 + I/4}, 
     {1/4 + I/4, 1/4 + I/4, 1/4 - I/4, 1/4 + (3*I)/4}, 
     {3/4 - I/4, -1/4 - I/4, -1/4 + I/4, -1/4 + I/4}, 
     {1/4 + I/4, 1/4 + I/4, 1/4 + (3*I)/4, 1/4 - I/4}}, 
    {{-1/4 + I/4, -1/4 + I/4, -1/4 - I/4, 3/4 - I/4}, 
     {-1/4 - I/4, 3/4 - I/4, 1/4 - I/4, 1/4 - I/4}, 
     {-1/4 + I/4, -1/4 + I/4, 3/4 - I/4, -1/4 - I/4}, 
     {3/4 - I/4, -1/4 - I/4, 1/4 - I/4, 1/4 - I/4}}, 
    {{-1/4 - (3*I)/4, 1/4 - I/4, 1/4 + I/4, -1/4 - I/4}, 
     {1/4 - I/4, -1/4 + I/4, 3/4 - I/4, 1/4 + I/4}, 
     {-1/4 - I/4, -3/4 + I/4, -1/4 + I/4, 1/4 - I/4}, 
     {1/4 + I/4, -1/4 - I/4, 1/4 - I/4, -1/4 - (3*I)/4}}, 
    {{1/4 + I/4, -1/4 - I/4, -1/4 - (3*I)/4, 1/4 - I/4}, 
     {-1/4 - (3*I)/4, 1/4 - I/4, -1/4 - I/4, 1/4 + I/4}, 
     {-1/4 + I/4, 1/4 - I/4, -1/4 - I/4, -3/4 + I/4}, 
     {-1/4 - I/4, -3/4 + I/4, 1/4 - I/4, -1/4 + I/4}}}}}, 
 {{{1/2, 1/2, 1/2, 1/2}, {-1/2*I, -1/2*I, I/2, I/2}, 
   {-1/2*I, I/2, -1/2*I, I/2}, {-1/2, 1/2, 1/2, -1/2}}, 
  {{{{-1/2*1/Sqrt[2], 1/(2*Sqrt[2]), 1/(2*Sqrt[2]), (1/2 + I)/Sqrt[2]}, 
     {1/(2*Sqrt[2]), (1/2 + I)/Sqrt[2], -1/2*1/Sqrt[2], 1/(2*Sqrt[2])}, 
     {1/(2*Sqrt[2]), -1/2*1/Sqrt[2], (1/2 + I)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {(1/2 + I)/Sqrt[2], 1/(2*Sqrt[2]), 1/(2*Sqrt[2]), -1/2*1/Sqrt[2]}}, 
    {{(-1/2*I)/Sqrt[2], (1 - I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], 1/(2*Sqrt[2]), -1/2*1/Sqrt[2], (-1/2 - I)/Sqrt[2]}, 
     {(1 - I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {1/(2*Sqrt[2]), -1/2*1/Sqrt[2], (-1/2 - I)/Sqrt[2], -1/2*1/Sqrt[2]}}, 
    {{(-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], (1 - I/2)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {(1 - I/2)/Sqrt[2], (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], -1/2*1/Sqrt[2], 1/(2*Sqrt[2]), (-1/2 - I)/Sqrt[2]}, 
     {1/(2*Sqrt[2]), (-1/2 - I)/Sqrt[2], -1/2*1/Sqrt[2], -1/2*1/Sqrt[2]}}, 
    {{(-1/2 - I)/Sqrt[2], 1/(2*Sqrt[2]), 1/(2*Sqrt[2]), 1/(2*Sqrt[2])}, 
     {(-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1 + I/2)/Sqrt[2], 
      (-1/2*I)/Sqrt[2]}, {(-1/2*I)/Sqrt[2], (-1 + I/2)/Sqrt[2], 
      (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2]}, {-1/2*1/Sqrt[2], -1/2*1/Sqrt[2], 
      -1/2*1/Sqrt[2], (1/2 + I)/Sqrt[2]}}}, 
   {{{(-1/2*I)/Sqrt[2], (I/2)/Sqrt[2], (I/2)/Sqrt[2], (1 + I/2)/Sqrt[2]}, 
     {(I/2)/Sqrt[2], (1 + I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {(I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (1 + I/2)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {(1 + I/2)/Sqrt[2], (I/2)/Sqrt[2], (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2]}}, 
    {{1/(2*Sqrt[2]), (1/2 - I)/Sqrt[2], 1/(2*Sqrt[2]), -1/2*1/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1 - I/2)/Sqrt[2]}, 
     {(1/2 - I)/Sqrt[2], 1/(2*Sqrt[2]), -1/2*1/Sqrt[2], 1/(2*Sqrt[2])}, 
     {(I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1 - I/2)/Sqrt[2], 
      (-1/2*I)/Sqrt[2]}}, {{1/(2*Sqrt[2]), 1/(2*Sqrt[2]), (1/2 - I)/Sqrt[2], 
      -1/2*1/Sqrt[2]}, {(1/2 - I)/Sqrt[2], -1/2*1/Sqrt[2], 1/(2*Sqrt[2]), 
      1/(2*Sqrt[2])}, {(-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2], 
      (-1 - I/2)/Sqrt[2]}, {(I/2)/Sqrt[2], (-1 - I/2)/Sqrt[2], 
      (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2]}}, 
    {{(-1 - I/2)/Sqrt[2], (I/2)/Sqrt[2], (I/2)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {1/(2*Sqrt[2]), 1/(2*Sqrt[2]), (-1/2 + I)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {1/(2*Sqrt[2]), (-1/2 + I)/Sqrt[2], 1/(2*Sqrt[2]), 1/(2*Sqrt[2])}, 
     {(-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], 
      (1 + I/2)/Sqrt[2]}}}}}, {{{1, 0, 0, 0}, {0, 0, 1, 0}, {0, 1, 0, 0}, {0, 
   0, 0, 1}}, {{{{(1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], 
      (-1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2]}, {(1/2 + I/2)/Sqrt[2], 
      (-1/2 - I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2]}, 
     {(1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], 
      (1/2 - I/2)/Sqrt[2]}, {(1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 
      (1/2 + I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2]}}, 
    {{(-1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 
      (-1/2 - I/2)/Sqrt[2]}, {(-1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 
      (-1/2 + I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2]}, {(-1/2 - I/2)/Sqrt[2], 
      (1/2 - I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2]}, 
     {(-1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], 
      (-1/2 + I/2)/Sqrt[2]}}, {{(-1/2 - I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 
      (-1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2]}, {(-1/2 - I/2)/Sqrt[2], 
      (1/2 + I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2]}, 
     {(-1/2 + I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 
      (1/2 - I/2)/Sqrt[2]}, {(-1/2 + I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], 
      (-1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2]}}, 
    {{(-1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], 
      (1/2 + I/2)/Sqrt[2]}, {(1/2 + I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], 
      (1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2]}, {(1/2 + I/2)/Sqrt[2], 
      (1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2]}, 
     {(1/2 - I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], 
      (-1/2 - I/2)/Sqrt[2]}}}, 
   {{{(1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], 
      (1/2 - I/2)/Sqrt[2]}, {(1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], 
      (1/2 + I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2]}, {(1/2 + I/2)/Sqrt[2], 
      (1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2]}, 
     {(1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 
      (1/2 - I/2)/Sqrt[2]}}, {{(-1/2 - I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2], 
      (1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2]}, {(-1/2 + I/2)/Sqrt[2], 
      (-1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2]}, 
     {(-1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 
      (1/2 + I/2)/Sqrt[2]}, {(-1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 
      (-1/2 + I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2]}}, 
    {{(-1/2 - I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2], 
      (-1/2 - I/2)/Sqrt[2]}, {(-1/2 - I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 
      (-1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2]}, {(-1/2 + I/2)/Sqrt[2], 
      (-1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2]}, 
     {(-1/2 + I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 
      (-1/2 + I/2)/Sqrt[2]}}, {{(1/2 - I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], 
      (-1/2 - I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2]}, {(-1/2 - I/2)/Sqrt[2], 
      (-1/2 + I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2]}, 
     {(-1/2 - I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], 
      (-1/2 + I/2)/Sqrt[2]}, {(-1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2], 
      (-1/2 - I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2]}}}}}, 
 {{{1/Sqrt[2], 0, I/Sqrt[2], 0}, {I/Sqrt[2], 0, 1/Sqrt[2], 0}, 
   {0, 1/Sqrt[2], 0, I/Sqrt[2]}, {0, I/Sqrt[2], 0, 1/Sqrt[2]}}, 
  {{{{0, -1/2, 1/2 - I/2, -1/2}, {-1/2 - I/2, I/2, 0, -1/2*I}, 
     {0, 1/2, 1/2 - I/2, 1/2}, {-1/2 - I/2, -1/2*I, 0, I/2}}, 
    {{1/2 - I/2, -1/2, 0, -1/2}, {0, -1/2, -1/2 + I/2, 1/2}, 
     {1/2 - I/2, 1/2, 0, 1/2}, {0, 1/2, -1/2 + I/2, -1/2}}, 
    {{-1/2, 0, -1/2, 1/2 - I/2}, {I/2, -1/2 - I/2, -1/2*I, 0}, 
     {I/2, 0, I/2, 1/2 + I/2}, {1/2, 1/2 - I/2, -1/2, 0}}, 
    {{-1/2, 1/2 - I/2, -1/2, 0}, {-1/2, 0, 1/2, -1/2 + I/2}, 
     {I/2, 1/2 + I/2, I/2, 0}, {I/2, 0, -1/2*I, -1/2 - I/2}}}, 
   {{{(1/2 - I/2)/Sqrt[2], -(1/Sqrt[2]), (-1/2 + I/2)/Sqrt[2], 0}, 
     {(1/2 + I/2)/Sqrt[2], 0, (1/2 + I/2)/Sqrt[2], (-I)/Sqrt[2]}, 
     {(1/2 - I/2)/Sqrt[2], 1/Sqrt[2], (-1/2 + I/2)/Sqrt[2], 0}, 
     {(1/2 + I/2)/Sqrt[2], 0, (1/2 + I/2)/Sqrt[2], I/Sqrt[2]}}, 
    {{(-1/2 + I/2)/Sqrt[2], 0, (1/2 - I/2)/Sqrt[2], -(1/Sqrt[2])}, 
     {(1/2 - I/2)/Sqrt[2], -(1/Sqrt[2]), (1/2 - I/2)/Sqrt[2], 0}, 
     {(-1/2 + I/2)/Sqrt[2], 0, (1/2 - I/2)/Sqrt[2], 1/Sqrt[2]}, 
     {(1/2 - I/2)/Sqrt[2], 1/Sqrt[2], (1/2 - I/2)/Sqrt[2], 0}}, 
    {{-(1/Sqrt[2]), (1/2 - I/2)/Sqrt[2], 0, (-1/2 + I/2)/Sqrt[2]}, 
     {0, (1/2 + I/2)/Sqrt[2], (-I)/Sqrt[2], (1/2 + I/2)/Sqrt[2]}, 
     {I/Sqrt[2], (1/2 + I/2)/Sqrt[2], 0, (-1/2 - I/2)/Sqrt[2]}, 
     {0, (-1/2 + I/2)/Sqrt[2], -(1/Sqrt[2]), (-1/2 + I/2)/Sqrt[2]}}, 
    {{0, (-1/2 + I/2)/Sqrt[2], -(1/Sqrt[2]), (1/2 - I/2)/Sqrt[2]}, 
     {-(1/Sqrt[2]), (1/2 - I/2)/Sqrt[2], 0, (1/2 - I/2)/Sqrt[2]}, 
     {0, (-1/2 - I/2)/Sqrt[2], I/Sqrt[2], (1/2 + I/2)/Sqrt[2]}, 
     {I/Sqrt[2], (1/2 + I/2)/Sqrt[2], 0, (1/2 + I/2)/Sqrt[2]}}}}}, 
 {{{1/Sqrt[2], 0, 1/Sqrt[2], 0}, {(-I)/Sqrt[2], 0, I/Sqrt[2], 0}, 
   {0, 1/Sqrt[2], 0, 1/Sqrt[2]}, {0, (-I)/Sqrt[2], 0, I/Sqrt[2]}}, 
  {{{{0, -1/2, 1/2 + I/2, -1/2*I}, {1/2 + I/2, -1/2*I, 0, -1/2}, 
     {0, 1/2, 1/2 + I/2, I/2}, {1/2 + I/2, I/2, 0, 1/2}}, 
    {{1/2 - I/2, -1/2, 0, -1/2*I}, {0, -1/2, -1/2 - I/2, I/2}, 
     {1/2 - I/2, 1/2, 0, I/2}, {0, 1/2, -1/2 - I/2, -1/2*I}}, 
    {{-1/2, 0, -1/2*I, 1/2 + I/2}, {-1/2*I, 1/2 + I/2, -1/2, 0}, 
     {I/2, 0, -1/2, -1/2 + I/2}, {-1/2, -1/2 + I/2, I/2, 0}}, 
    {{-1/2, 1/2 - I/2, -1/2*I, 0}, {-1/2, 0, I/2, -1/2 - I/2}, 
     {I/2, 1/2 + I/2, -1/2, 0}, {I/2, 0, 1/2, 1/2 - I/2}}}, 
   {{{0, -1/2*I, 1/2 + I/2, -1/2}, {1/2 + I/2, -1/2, 0, -1/2*I}, 
     {0, I/2, 1/2 + I/2, 1/2}, {1/2 + I/2, 1/2, 0, I/2}}, 
    {{1/2 - I/2, I/2, 0, 1/2}, {0, -1/2*I, -1/2 - I/2, 1/2}, 
     {1/2 - I/2, -1/2*I, 0, -1/2}, {0, I/2, -1/2 - I/2, -1/2}}, 
    {{-1/2*I, 0, -1/2, 1/2 + I/2}, {-1/2, 1/2 + I/2, -1/2*I, 0}, 
     {-1/2, 0, I/2, -1/2 + I/2}, {I/2, -1/2 + I/2, -1/2, 0}}, 
    {{I/2, 1/2 - I/2, 1/2, 0}, {-1/2*I, 0, 1/2, -1/2 - I/2}, 
     {1/2, 1/2 + I/2, -1/2*I, 0}, {-1/2, 0, -1/2*I, 1/2 - I/2}}}}}, 
 {{{1/Sqrt[2], I/Sqrt[2], 0, 0}, {0, 0, 1/Sqrt[2], I/Sqrt[2]}, 
   {I/Sqrt[2], 1/Sqrt[2], 0, 0}, {0, 0, I/Sqrt[2], 1/Sqrt[2]}}, 
  {{{{0, 1/2 - I/2, -1/2, -1/2}, {0, 1/2 - I/2, 1/2, 1/2}, 
     {-1/2 - I/2, 0, I/2, -1/2*I}, {-1/2 - I/2, 0, -1/2*I, I/2}}, 
    {{-1/2, -1/2, 0, 1/2 - I/2}, {I/2, I/2, 0, 1/2 + I/2}, 
     {I/2, -1/2*I, -1/2 - I/2, 0}, {1/2, -1/2, 1/2 - I/2, 0}}, 
    {{1/2 - I/2, 0, -1/2, -1/2}, {1/2 - I/2, 0, 1/2, 1/2}, 
     {0, -1/2 + I/2, -1/2, 1/2}, {0, -1/2 + I/2, 1/2, -1/2}}, 
    {{-1/2, -1/2, 1/2 - I/2, 0}, {I/2, I/2, 1/2 + I/2, 0}, 
     {-1/2, 1/2, 0, -1/2 + I/2}, {I/2, -1/2*I, 0, -1/2 - I/2}}}, 
   {{{(1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], -(1/Sqrt[2]), 0}, 
     {(1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2], 1/Sqrt[2], 0}, 
     {(1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 0, (-I)/Sqrt[2]}, 
     {(1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2], 0, I/Sqrt[2]}}, 
    {{-(1/Sqrt[2]), 0, (1/2 - I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2]}, 
     {I/Sqrt[2], 0, (1/2 + I/2)/Sqrt[2], (-1/2 - I/2)/Sqrt[2]}, 
     {0, (-I)/Sqrt[2], (1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2]}, 
     {0, -(1/Sqrt[2]), (-1/2 + I/2)/Sqrt[2], (-1/2 + I/2)/Sqrt[2]}}, 
    {{(-1/2 + I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2], 0, -(1/Sqrt[2])}, 
     {(-1/2 + I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2], 0, 1/Sqrt[2]}, 
     {(1/2 - I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2], -(1/Sqrt[2]), 0}, 
     {(1/2 - I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2], 1/Sqrt[2], 0}}, 
    {{0, -(1/Sqrt[2]), (-1/2 + I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2]}, 
     {0, I/Sqrt[2], (-1/2 - I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2]}, 
     {-(1/Sqrt[2]), 0, (1/2 - I/2)/Sqrt[2], (1/2 - I/2)/Sqrt[2]}, 
     {I/Sqrt[2], 0, (1/2 + I/2)/Sqrt[2], (1/2 + I/2)/Sqrt[2]}}}}}, 
 {{{1/Sqrt[2], 1/Sqrt[2], 0, 0}, {0, 0, 1/Sqrt[2], 1/Sqrt[2]}, 
   {(-I)/Sqrt[2], I/Sqrt[2], 0, 0}, {0, 0, (-I)/Sqrt[2], I/Sqrt[2]}}, 
  {{{{0, 1/2 + I/2, -1/2*I, -1/2}, {0, 1/2 + I/2, I/2, 1/2}, 
     {1/2 + I/2, 0, -1/2, -1/2*I}, {1/2 + I/2, 0, 1/2, I/2}}, 
    {{-1/2*I, -1/2, 0, 1/2 + I/2}, {-1/2, I/2, 0, -1/2 + I/2}, 
     {-1/2, -1/2*I, 1/2 + I/2, 0}, {I/2, -1/2, -1/2 + I/2, 0}}, 
    {{1/2 - I/2, 0, I/2, 1/2}, {1/2 - I/2, 0, -1/2*I, -1/2}, 
     {0, -1/2 - I/2, -1/2*I, 1/2}, {0, -1/2 - I/2, I/2, -1/2}}, 
    {{I/2, 1/2, 1/2 - I/2, 0}, {1/2, -1/2*I, 1/2 + I/2, 0}, 
     {-1/2*I, 1/2, 0, -1/2 - I/2}, {-1/2, -1/2*I, 0, 1/2 - I/2}}}, 
   {{{0, 1/2 + I/2, -1/2, -1/2*I}, {0, 1/2 + I/2, 1/2, I/2}, 
     {1/2 + I/2, 0, -1/2*I, -1/2}, {1/2 + I/2, 0, I/2, 1/2}}, 
    {{-1/2, -1/2*I, 0, 1/2 + I/2}, {I/2, -1/2, 0, -1/2 + I/2}, 
     {-1/2*I, -1/2, 1/2 + I/2, 0}, {-1/2, I/2, -1/2 + I/2, 0}}, 
    {{1/2 - I/2, 0, -1/2, -1/2*I}, {1/2 - I/2, 0, 1/2, I/2}, 
     {0, -1/2 - I/2, -1/2, I/2}, {0, -1/2 - I/2, 1/2, -1/2*I}}, 
    {{-1/2, -1/2*I, 1/2 - I/2, 0}, {I/2, -1/2, 1/2 + I/2, 0}, 
     {-1/2, I/2, 0, -1/2 - I/2}, {I/2, 1/2, 0, 1/2 - I/2}}}}}, 
 {{{1/2, I/2, I/2, 1/2}, {I/2, 1/2, 1/2, I/2}, {1/2, -1/2*I, I/2, -1/2}, 
   {1/2, I/2, -1/2*I, -1/2}}, 
  {{{{-1/4 - I/4, -1/4 + I/4, -1/4 + I/4, 3/4 - I/4}, 
     {3/4 - I/4, -1/4 + I/4, -1/4 + I/4, -1/4 - I/4}, 
     {1/4 + I/4, 1/4 - I/4, 1/4 + (3*I)/4, 1/4 + I/4}, 
     {1/4 + I/4, 1/4 + (3*I)/4, 1/4 - I/4, 1/4 + I/4}}, 
    {{-1/4 + I/4, 3/4 - I/4, -1/4 - I/4, -1/4 + I/4}, 
     {-1/4 + I/4, -1/4 - I/4, 3/4 - I/4, -1/4 + I/4}, 
     {-3/4 + I/4, -1/4 + I/4, -1/4 + I/4, 1/4 + I/4}, 
     {-1/4 - I/4, 1/4 - I/4, 1/4 - I/4, 3/4 - I/4}}, 
    {{1/4 + I/4, -1/4 - (3*I)/4, 1/4 - I/4, -1/4 - I/4}, 
     {-1/4 + I/4, -1/4 - I/4, -3/4 + I/4, 1/4 - I/4}, 
     {-1/4 - (3*I)/4, -1/4 - I/4, 1/4 + I/4, 1/4 - I/4}, 
     {-1/4 - I/4, 1/4 - I/4, -1/4 + I/4, -3/4 + I/4}}, 
    {{-1/4 - I/4, -1/4 + I/4, 1/4 - I/4, -3/4 + I/4}, 
     {-1/4 - (3*I)/4, 1/4 + I/4, -1/4 - I/4, 1/4 - I/4}, 
     {1/4 + I/4, 1/4 - I/4, -1/4 - (3*I)/4, -1/4 - I/4}, 
     {-1/4 + I/4, -3/4 + I/4, -1/4 - I/4, 1/4 - I/4}}}, 
   {{{-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2], (-1/2 - I)/Sqrt[2]}, 
     {(-1/2 - I)/Sqrt[2], (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (1 - I/2)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {1/(2*Sqrt[2]), (1 - I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2]}}, 
    {{(I/2)/Sqrt[2], (-1/2 - I)/Sqrt[2], -1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2], (-1/2 - I)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {(1/2 + I)/Sqrt[2], (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {-1/2*1/Sqrt[2], (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2 - I)/Sqrt[2]}}, 
    {{1/(2*Sqrt[2]), (-1 + I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {(-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2], (1/2 + I)/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {(-1 + I/2)/Sqrt[2], -1/2*1/Sqrt[2], -1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (I/2)/Sqrt[2], (I/2)/Sqrt[2], (1/2 + I)/Sqrt[2]}}, 
    {{-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], (1/2 + I)/Sqrt[2]}, 
     {(-1 + I/2)/Sqrt[2], 1/(2*Sqrt[2]), 1/(2*Sqrt[2]), (-1/2*I)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (-1 + I/2)/Sqrt[2], -1/2*1/Sqrt[2]}, 
     {(I/2)/Sqrt[2], (1/2 + I)/Sqrt[2], -1/2*1/Sqrt[2], (I/2)/Sqrt[2]}}}}}, 
 {{{1/2, I/2, 1/2, -1/2*I}, {1/2, -1/2*I, 1/2, I/2}, 
   {-1/2*I, -1/2, I/2, -1/2}, {1/2, I/2, -1/2, I/2}}, 
  {{{{-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2]), (-1 + I/2)/Sqrt[2]}, 
     {(1/2 + I)/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2]), (-1/2*I)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2 - I)/Sqrt[2], 
      (-1/2*I)/Sqrt[2]}, {1/(2*Sqrt[2]), (1 - I/2)/Sqrt[2], -1/2*1/Sqrt[2], 
      (I/2)/Sqrt[2]}}, {{1/(2*Sqrt[2]), (-1 + I/2)/Sqrt[2], -1/2*1/Sqrt[2], 
      (-1/2*I)/Sqrt[2]}, {(-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2], 
      (1 - I/2)/Sqrt[2], -1/2*1/Sqrt[2]}, {(1 - I/2)/Sqrt[2], 1/(2*Sqrt[2]), 
      (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2])}, {-1/2*1/Sqrt[2], (I/2)/Sqrt[2], 
      1/(2*Sqrt[2]), (1 - I/2)/Sqrt[2]}}, 
    {{(-1/2*I)/Sqrt[2], (1/2 + I)/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {(-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2], (-1 + I/2)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {(1/2 + I)/Sqrt[2], (I/2)/Sqrt[2], -1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (I/2)/Sqrt[2], -1/2*1/Sqrt[2], (-1 + I/2)/Sqrt[2]}}, 
    {{-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2], (1 - I/2)/Sqrt[2]}, 
     {(-1 + I/2)/Sqrt[2], 1/(2*Sqrt[2]), (-1/2*I)/Sqrt[2], -1/2*1/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], (1/2 + I)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], (-1/2 - I)/Sqrt[2], (-1/2*I)/Sqrt[2], 
      -1/2*1/Sqrt[2]}}}, {{{-1/4 - I/4, -1/4 + I/4, -1/4 - I/4, 
      1/4 + (3*I)/4}, {3/4 - I/4, -1/4 + I/4, -1/4 - I/4, 1/4 - I/4}, 
     {1/4 + I/4, 1/4 - I/4, -3/4 + I/4, -1/4 + I/4}, 
     {-1/4 - I/4, -1/4 - (3*I)/4, -1/4 - I/4, 1/4 - I/4}}, 
    {{-1/4 - I/4, 1/4 + (3*I)/4, -1/4 - I/4, -1/4 + I/4}, 
     {-1/4 + I/4, -1/4 - I/4, -1/4 - (3*I)/4, 1/4 + I/4}, 
     {-1/4 - (3*I)/4, -1/4 - I/4, -1/4 + I/4, 1/4 + I/4}, 
     {-1/4 - I/4, 1/4 - I/4, -1/4 - I/4, -1/4 - (3*I)/4}}, 
    {{-1/4 + I/4, 3/4 - I/4, 1/4 - I/4, -1/4 - I/4}, 
     {-1/4 + I/4, -1/4 - I/4, 1/4 + (3*I)/4, -1/4 - I/4}, 
     {3/4 - I/4, 1/4 - I/4, 1/4 + I/4, 1/4 - I/4}, {-1/4 - I/4, 1/4 - I/4, 
      1/4 + I/4, 1/4 + (3*I)/4}}, {{-1/4 - I/4, -1/4 + I/4, 1/4 + I/4, 
      -1/4 - (3*I)/4}, {1/4 + (3*I)/4, -1/4 - I/4, -1/4 + I/4, -1/4 - I/4}, 
     {1/4 + I/4, 1/4 - I/4, 3/4 - I/4, 1/4 - I/4}, {-1/4 + I/4, -3/4 + I/4, 
      1/4 - I/4, 1/4 + I/4}}}}}, 
 {{{1/2, 1/2, I/2, -1/2*I}, {I/2, -1/2*I, 1/2, 1/2}, {1/2, -1/2, I/2, I/2}, 
   {1/2, 1/2, -1/2*I, I/2}}, 
  {{{{-1/2*1/Sqrt[2], 1/(2*Sqrt[2]), (-1/2*I)/Sqrt[2], (-1 + I/2)/Sqrt[2]}, 
     {1/(2*Sqrt[2]), -1/2*1/Sqrt[2], (1 - I/2)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {(1/2 + I)/Sqrt[2], 1/(2*Sqrt[2]), (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {-1/2*1/Sqrt[2], (-1/2 - I)/Sqrt[2], (-1/2*I)/Sqrt[2], 
      (-1/2*I)/Sqrt[2]}}, {{(-1/2*I)/Sqrt[2], (-1 + I/2)/Sqrt[2], 
      -1/2*1/Sqrt[2], 1/(2*Sqrt[2])}, {(1/2 + I)/Sqrt[2], -1/2*1/Sqrt[2], 
      (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2]}, {(-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], 
      (1/2 + I)/Sqrt[2], 1/(2*Sqrt[2])}, {-1/2*1/Sqrt[2], -1/2*1/Sqrt[2], 
      (I/2)/Sqrt[2], (-1 + I/2)/Sqrt[2]}}, 
    {{-1/2*1/Sqrt[2], (1/2 + I)/Sqrt[2], (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {(-1 + I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2]), -1/2*1/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2 - I)/Sqrt[2], 
      -1/2*1/Sqrt[2]}, {-1/2*1/Sqrt[2], -1/2*1/Sqrt[2], (-1/2*I)/Sqrt[2], 
      (1 - I/2)/Sqrt[2]}}, {{-1/2*1/Sqrt[2], 1/(2*Sqrt[2]), (I/2)/Sqrt[2], 
      (1 - I/2)/Sqrt[2]}, {1/(2*Sqrt[2]), -1/2*1/Sqrt[2], (-1 + I/2)/Sqrt[2], 
      (-1/2*I)/Sqrt[2]}, {(1 - I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], 1/(2*Sqrt[2]), 
      1/(2*Sqrt[2])}, {(-1/2*I)/Sqrt[2], (1 - I/2)/Sqrt[2], -1/2*1/Sqrt[2], 
      -1/2*1/Sqrt[2]}}}, {{{-1/4 - I/4, -1/4 - I/4, -1/4 + I/4, 
      1/4 + (3*I)/4}, {-1/4 - I/4, -1/4 - I/4, -1/4 - (3*I)/4, 1/4 - I/4}, 
     {3/4 - I/4, -1/4 - I/4, -1/4 + I/4, 1/4 - I/4}, 
     {1/4 + I/4, -3/4 + I/4, 1/4 - I/4, -1/4 + I/4}}, 
    {{-1/4 + I/4, 1/4 + (3*I)/4, -1/4 - I/4, -1/4 - I/4}, 
     {3/4 - I/4, 1/4 + I/4, 1/4 - I/4, 1/4 - I/4}, {-1/4 + I/4, 1/4 - I/4, 
      3/4 - I/4, -1/4 - I/4}, {-1/4 - I/4, 1/4 + I/4, 1/4 - I/4, 
      1/4 + (3*I)/4}}, {{1/4 + I/4, 3/4 - I/4, 1/4 - I/4, 1/4 - I/4}, 
     {1/4 + (3*I)/4, -1/4 + I/4, -1/4 - I/4, -1/4 - I/4}, 
     {-1/4 + I/4, 1/4 - I/4, -3/4 + I/4, 1/4 + I/4}, 
     {-1/4 - I/4, 1/4 + I/4, -1/4 + I/4, -1/4 - (3*I)/4}}, 
    {{-1/4 - I/4, -1/4 - I/4, 1/4 - I/4, -1/4 - (3*I)/4}, 
     {-1/4 - I/4, -1/4 - I/4, 1/4 + (3*I)/4, -1/4 + I/4}, 
     {-1/4 - (3*I)/4, -1/4 + I/4, -1/4 - I/4, 1/4 + I/4}, 
     {-1/4 + I/4, -1/4 - (3*I)/4, -1/4 - I/4, 1/4 + I/4}}}}}, 
 {{{1/2, 1/2, 1/2, -1/2}, {1/2, -1/2, 1/2, 1/2}, {-1/2*I, I/2, I/2, I/2}, 
   {1/2, 1/2, -1/2, 1/2}}, 
  {{{{-1/2*1/Sqrt[2], 1/(2*Sqrt[2]), 1/(2*Sqrt[2]), (-1/2 - I)/Sqrt[2]}, 
     {1/(2*Sqrt[2]), -1/2*1/Sqrt[2], (1/2 + I)/Sqrt[2], -1/2*1/Sqrt[2]}, 
     {(1/2 + I)/Sqrt[2], 1/(2*Sqrt[2]), 1/(2*Sqrt[2]), 1/(2*Sqrt[2])}, 
     {1/(2*Sqrt[2]), (1/2 + I)/Sqrt[2], -1/2*1/Sqrt[2], -1/2*1/Sqrt[2]}}, 
    {{1/(2*Sqrt[2]), (-1/2 - I)/Sqrt[2], -1/2*1/Sqrt[2], 1/(2*Sqrt[2])}, 
     {(-1 + I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], (1 - I/2)/Sqrt[2], 
      (-1/2*I)/Sqrt[2]}, {-1/2*1/Sqrt[2], -1/2*1/Sqrt[2], 1/(2*Sqrt[2]), 
      (1/2 + I)/Sqrt[2]}}, {{(-1/2*I)/Sqrt[2], (-1 + I/2)/Sqrt[2], 
      (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2]}, {(-1/2 - I)/Sqrt[2], 1/(2*Sqrt[2]), 
      1/(2*Sqrt[2]), -1/2*1/Sqrt[2]}, {(-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], 
      (-1 + I/2)/Sqrt[2], (I/2)/Sqrt[2]}, {-1/2*1/Sqrt[2], -1/2*1/Sqrt[2], 
      -1/2*1/Sqrt[2], (-1/2 - I)/Sqrt[2]}}, 
    {{-1/2*1/Sqrt[2], 1/(2*Sqrt[2]), -1/2*1/Sqrt[2], (1/2 + I)/Sqrt[2]}, 
     {1/(2*Sqrt[2]), -1/2*1/Sqrt[2], (-1/2 - I)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {(-1 + I/2)/Sqrt[2], (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], (1 - I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], 
      (-1/2*I)/Sqrt[2]}}}, {{{(-1/2*I)/Sqrt[2], (I/2)/Sqrt[2], (I/2)/Sqrt[2], 
      (-1 - I/2)/Sqrt[2]}, {(I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], 
      (1 + I/2)/Sqrt[2], (-1/2*I)/Sqrt[2]}, {(1 + I/2)/Sqrt[2], 
      (I/2)/Sqrt[2], (I/2)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {(I/2)/Sqrt[2], (1 + I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2]}}, 
    {{(I/2)/Sqrt[2], (-1 - I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2]}, 
     {(-1/2 + I)/Sqrt[2], 1/(2*Sqrt[2]), -1/2*1/Sqrt[2], 1/(2*Sqrt[2])}, 
     {1/(2*Sqrt[2]), 1/(2*Sqrt[2]), (1/2 - I)/Sqrt[2], 1/(2*Sqrt[2])}, 
     {(-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], (I/2)/Sqrt[2], (1 + I/2)/Sqrt[2]}}, 
    {{1/(2*Sqrt[2]), (-1/2 + I)/Sqrt[2], 1/(2*Sqrt[2]), -1/2*1/Sqrt[2]}, 
     {(-1 - I/2)/Sqrt[2], (I/2)/Sqrt[2], (I/2)/Sqrt[2], (-1/2*I)/Sqrt[2]}, 
     {1/(2*Sqrt[2]), 1/(2*Sqrt[2]), (-1/2 + I)/Sqrt[2], -1/2*1/Sqrt[2]}, 
     {(-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], (-1/2*I)/Sqrt[2], 
      (-1 - I/2)/Sqrt[2]}}, {{(-1/2*I)/Sqrt[2], (I/2)/Sqrt[2], 
      (-1/2*I)/Sqrt[2], (1 + I/2)/Sqrt[2]}, {(I/2)/Sqrt[2], (-1/2*I)/Sqrt[2], 
      (-1 - I/2)/Sqrt[2], (I/2)/Sqrt[2]}, {(-1/2 + I)/Sqrt[2], 
      -1/2*1/Sqrt[2], 1/(2*Sqrt[2]), 1/(2*Sqrt[2])}, 
     {1/(2*Sqrt[2]), (1/2 - I)/Sqrt[2], 1/(2*Sqrt[2]), 1/(2*Sqrt[2])}}}}}, 
 {{{1/Sqrt[2], 0, 0, I/Sqrt[2]}, {0, I/Sqrt[2], 1/Sqrt[2], 0}, 
   {0, 1/Sqrt[2], I/Sqrt[2], 0}, {1/Sqrt[2], 0, 0, (-I)/Sqrt[2]}}, 
  {{{{0, -1/2, -1/2, 1/2 - I/2}, {-1/2 - I/2, I/2, -1/2*I, 0}, 
     {-1/2 - I/2, -1/2*I, I/2, 0}, {0, 1/2, 1/2, 1/2 - I/2}}, 
    {{-1/2, 1/2 - I/2, 0, -1/2}, {-1/2, 0, -1/2 + I/2, 1/2}, 
     {I/2, 0, -1/2 - I/2, -1/2*I}, {I/2, 1/2 + I/2, 0, I/2}}, 
    {{I/2, -1/2 - I/2, 0, -1/2*I}, {-1/2, 0, 1/2 - I/2, -1/2}, 
     {I/2, 0, 1/2 + I/2, I/2}, {-1/2, -1/2 + I/2, 0, 1/2}}, 
    {{0, -1/2, 1/2, -1/2 + I/2}, {1/2 - I/2, -1/2, -1/2, 0}, 
     {-1/2 + I/2, -1/2, -1/2, 0}, {0, 1/2, -1/2, -1/2 + I/2}}}, 
   {{{0, -1/2*I, -1/2*I, -1/2 + I/2}, {1/2 + I/2, -1/2, 1/2, 0}, 
     {1/2 + I/2, 1/2, -1/2, 0}, {0, I/2, I/2, -1/2 + I/2}}, 
    {{-1/2*I, -1/2 + I/2, 0, -1/2*I}, {-1/2*I, 0, 1/2 - I/2, I/2}, 
     {-1/2, 0, 1/2 + I/2, 1/2}, {-1/2, -1/2 - I/2, 0, -1/2}}, 
    {{-1/2, 1/2 + I/2, 0, 1/2}, {-1/2*I, 0, -1/2 + I/2, -1/2*I}, 
     {-1/2, 0, -1/2 - I/2, -1/2}, {-1/2*I, 1/2 - I/2, 0, I/2}}, 
    {{0, -1/2*I, I/2, 1/2 - I/2}, {-1/2 + I/2, -1/2*I, -1/2*I, 0}, 
     {1/2 - I/2, -1/2*I, -1/2*I, 0}, {0, I/2, -1/2*I, 1/2 - I/2}}}}}, 
 {{{1/Sqrt[2], 0, 0, 1/Sqrt[2]}, {0, 1/Sqrt[2], 1/Sqrt[2], 0}, 
   {0, (-I)/Sqrt[2], I/Sqrt[2], 0}, {1/Sqrt[2], 0, 0, -(1/Sqrt[2])}}, 
  {{{{0, -1/2, -1/2*I, 1/2 + I/2}, {1/2 + I/2, -1/2*I, -1/2, 0}, 
     {-1/2 - I/2, -1/2*I, -1/2, 0}, {0, 1/2, I/2, 1/2 + I/2}}, 
    {{-1/2*I, 1/2 + I/2, 0, -1/2}, {-1/2, 0, 1/2 + I/2, -1/2*I}, 
     {I/2, 0, -1/2 + I/2, -1/2}, {-1/2, -1/2 + I/2, 0, I/2}}, 
    {{-1/2, 1/2 - I/2, 0, -1/2*I}, {-1/2, 0, -1/2 - I/2, I/2}, 
     {I/2, 0, 1/2 - I/2, 1/2}, {-1/2*I, -1/2 - I/2, 0, 1/2}}, 
    {{0, -1/2, I/2, -1/2 - I/2}, {1/2 - I/2, -1/2, -1/2*I, 0}, 
     {1/2 - I/2, 1/2, I/2, 0}, {0, 1/2, -1/2*I, -1/2 - I/2}}}, 
   {{{0, -1/2*I, -1/2, 1/2 + I/2}, {1/2 + I/2, -1/2, -1/2*I, 0}, 
     {-1/2 - I/2, -1/2, -1/2*I, 0}, {0, I/2, 1/2, 1/2 + I/2}}, 
    {{-1/2, 1/2 + I/2, 0, -1/2*I}, {-1/2*I, 0, 1/2 + I/2, -1/2}, 
     {-1/2, 0, -1/2 + I/2, I/2}, {I/2, -1/2 + I/2, 0, -1/2}}, 
    {{I/2, 1/2 - I/2, 0, 1/2}, {-1/2*I, 0, -1/2 - I/2, 1/2}, 
     {-1/2, 0, 1/2 - I/2, -1/2*I}, {-1/2, -1/2 - I/2, 0, I/2}}, 
    {{0, -1/2*I, 1/2, -1/2 - I/2}, {1/2 - I/2, I/2, 1/2, 0}, 
     {1/2 - I/2, -1/2*I, -1/2, 0}, {0, I/2, -1/2, -1/2 - I/2}}}}}}

